A linear input dependence model for interdependent networks

We consider a linear relaxation of a generalized minimum-cost network flow problem with binary input dependencies. In this model the flows through certain arcs are bounded by linear (or more generally, piecewise linear concave) functions of the flows through other arcs. This formulation can be used to model interrelated systems in which the components of one system require the delivery of material from another system in order to function (for example, components of a subway system may require delivery of electrical power from a separate system). We propose and study randomized rounding schemes for how this model can be used to approximate solutions to a related mixed integer linear program for modeling binary input dependencies. The introduction of side constraints prevents this problem from being solved using the well-known network simplex algorithm, however by characterizing its basis structure we develop a generalization of network simplex algorithm that can be used for its {computationally} efficient solution.

==> anc/readme.txt <==
This README provides a brief explanation of the raw data table included in
this repository, which contains data used in comparing the binary and
linear input dependence models. The program used to generate these data can be
found at the following URL:
https://github.com/adam-rumpf/mcnfli-trials

The contents of this repository can also be found online at the following URL:
https://doi.org/10.17632/ptzc7jxhmn

Each row of results.txt contains the input parameters and results from one
random test network (generated with a modified version of NETGEN). In all
cases, 20% of nodes were sources and 20% were sinks. Arc costs were drawn
uniformly at random from [1,100] while arc capacities were drawn uniformly at
random from [100,500]. All skeleton arcs had maximum cost. The total supply
was 10,000 per 256 nodes.

Table entries of -999 indicate randomized rounding schemes that failed to
produce a feasible solution within 1000 attempts.

Each row contains the following tab-separated columns:
    seed -- Random number generator seed used for generating the test network
        with a modified version of NETGEN.
    nodes -- Number of nodes in the network.
    arcs -- Number of arcs in the network.
    interdependencies -- Number of interdependencies. Note that since
        interdependencies are pairwise, the number of interdependent arcs is
        actually twice this number.
    parent_type -- 0 for Type 1 trials (with parents corresponding to demand
        nodes with relaxed supply values) or 1 for Type 2 trials (with
        parents and children both selected randomly from the set of all arcs).
    MILP_cost -- Optimal cost of the binary input dependence MILP model.
    MILP_time -- Computation time to solve the MILP model using CPLEX.
    MILP_avg_arc_load -- Average loading factor of all arcs in the MILP
        solution.
    LP_cost -- Optimal cost of the LP relaxation of the binary input
        dependence model.
    LP_time -- Computation time to solve the LP model using CPLEX.
    LP_avg_arc_load -- Average loading factor of all arcs in the LP solution.
    RRC0_cost -- Optimal cost of the solution obtained from the RRC0 scheme
        (randomized rounding based on child flows restricted to [0.00,1.00]).
    RRC0_tries -- Number of attempts required to obtain a feasible solution
        from the RRC0 scheme.
    RRC1_cost -- Optimal cost of the solution obtained from the RRC1 scheme
        (randomized rounding based on child flows restricted to [0.01,0.99]).
    RRC1_tries -- Number of attempts required to obtain a feasible solution
        from the RRC1 scheme.
    RRC5_cost -- Optimal cost of the solution obtained from the RRC5 scheme
        (randomized rounding based on child flows restricted to [0.05,0.95]).
    RRC5_tries -- Number of attempts required to obtain a feasible solution
        from the RRC5 scheme.
    RRP0_cost -- Optimal cost of the solution obtained from the RRP0 scheme
        (randomized rounding based on parent flows restricted to [0.00,1.00]).
    RRP0_tries -- Number of attempts required to obtain a feasible solution
        from the RRP0 scheme.
    RRP1_cost -- Optimal cost of the solution obtained from the RRP1 scheme
        (randomized rounding based on parent flows restricted to [0.01,0.99]).
    RRP1_tries -- Number of attempts required to obtain a feasible solution
        from the RRP1 scheme.
    RRP5_cost -- Optimal cost of the solution obtained from the RRP5 scheme
        (randomized rounding based on parent flows restricted to [0.05,0.95]).
    RRP5_tries -- Number of attempts required to obtain a feasible solution
        from the RRP5 scheme.
    RRF_cost -- Optimal cost of the solution obtained from the RRF scheme
        (uniform randomized rounding).
    RRF_tries -- Number of attempts required to obtain a feasible solution
        from the RRF scheme.


==> anc/results.txt <==
seed	nodes	arcs	interdependencies	parent_type	MILP_cost	MILP_time	MILP_avg_arc_load	LP_cost	LP_time	LP_avg_arc_load	RRC0_cost	RRC0_tries	RRC1_cost	RRC1_tries	RRC5_cost	RRC5_tries	RRP0_cost	RRP0_tries	RRP1_cost	RRP1_tries	RRP5_cost	RRP5_tries	RRF_cost	RRF_tries
12894257	256	1024	2	0	934634.0	0.078125	0.078592	934634.0	0.015625	0.078592	934634.0	1	934634.0	1	934634.0	1	934634.0	1	934634.0	1	934634.0	1	937724.0	1
12927871	256	1024	2	0	814624.0	0.078125	0.077405	814624.0	0.046875	0.077396	814624.0	1	814624.0	1	814624.0	1	814624.0	1	814624.0	1	814624.0	1	818189.0	1
12961485	256	1024	2	0	848878.0	0.140625	0.071538	847702.0	0.0	0.071157	851461.0	1	851461.0	1	851461.0	1	851461.0	1	851461.0	1	851461.0	1	848878.0	1
13011906	256	1024	2	0	772079.0	0.109375	0.079998	772079.0	0.0	0.079998	772079.0	1	772079.0	1	772079.0	1	772079.0	1	772079.0	1	772079.0	1	772079.0	1
13045520	256	1024	2	0	750756.0	0.109375	0.07444	750756.0	0.0	0.074416	750756.0	1	750756.0	1	750756.0	1	750756.0	1	750756.0	1	750756.0	1	750756.0	1
13079134	256	1024	2	0	852890.0	0.015625	0.078567	852890.0	0.015625	0.079819	854192.0	1	854192.0	1	854192.0	1	854192.0	1	854192.0	1	854192.0	1	852890.0	1
13095941	256	1024	2	0	790721.0	0.046875	0.077995	790721.0	0.0	0.078032	790721.0	1	790721.0	1	790721.0	1	790721.0	1	790721.0	1	790721.0	1	790721.0	1
13129555	256	1024	2	0	786298.0	0.03125	0.074267	786298.0	0.03125	0.074267	786298.0	1	786298.0	1	786298.0	1	786298.0	1	786298.0	1	786298.0	1	786298.0	1
13196783	256	1024	2	0	1000890.0	0.078125	0.080503	1000890.0	0.015625	0.080503	1000890.0	1	1000890.0	1	1000890.0	1	1000890.0	1	1000890.0	1	1000890.0	1	1000890.0	1
13230397	256	1024	2	0	788585.0	0.046875	0.074376	788585.0	0.03125	0.073737	788585.0	1	788585.0	1	788585.0	1	788585.0	1	788585.0	1	788585.0	1	839867.0	1
13247204	256	1024	2	0	890945.0	0.03125	0.083223	890945.0	0.0	0.083223	890945.0	1	890945.0	1	890945.0	1	890945.0	1	890945.0	1	890945.0	1	912190.0	1
13280818	256	1024	2	0	909403.0	0.09375	0.080798	909403.0	0.015625	0.080534	909403.0	1	909403.0	1	909403.0	1	909403.0	1	909403.0	1	909403.0	1	923205.0	1
13314432	256	1024	2	0	915377.0	0.09375	0.079532	915377.0	0.015625	0.079532	915377.0	1	915377.0	1	915377.0	1	915377.0	1	915377.0	1	915377.0	1	971206.0	1
13348046	256	1024	2	0	815784.0	0.046875	0.078296	815784.0	0.015625	0.078294	815784.0	1	815784.0	1	815784.0	1	815784.0	1	815784.0	1	815784.0	1	815784.0	1
13381660	256	1024	2	0	818833.0	0.15625	0.085136	817998.818182	0.015625	0.084205	818847.0	1	818847.0	1	818847.0	1	818847.0	1	818847.0	1	818847.0	1	821411.0	1
13415274	256	1024	2	0	826137.0	0.03125	0.080851	822011.786885	0.015625	0.082547	826137.0	1	826137.0	1	826137.0	1	826137.0	1	826137.0	1	826137.0	1	826137.0	1
13448888	256	1024	2	0	955968.0	0.015625	0.082736	955968.0	0.0	0.083156	955968.0	1	955968.0	1	955968.0	1	955968.0	1	955968.0	1	955968.0	1	962196.0	1
13499309	256	1024	2	0	805316.0	0.25	0.076239	802220.189944	0.015625	0.075331	807274.0	1	807274.0	1	807274.0	1	807274.0	1	807274.0	1	807274.0	1	833897.0	1
13549730	256	1024	2	0	830510.0	0.09375	0.087261	830510.0	0.015625	0.087263	831395.0	1	831395.0	1	831395.0	1	831395.0	1	831395.0	1	831395.0	1	842800.0	1
13583344	256	1024	2	0	943646.0	0.09375	0.077653	943646.0	0.03125	0.077653	943646.0	1	943646.0	1	943646.0	1	943646.0	1	943646.0	1	943646.0	1	943646.0	1
82479554	256	1024	2	0	930377.0	0.390625	0.087148	929952.534351	0.0	0.085649	932178.0	1	932178.0	1	932178.0	1	932178.0	1	932178.0	1	932178.0	1	933239.0	1
82529975	256	1024	2	0	821580.0	0.21875	0.078621	819279.461538	0.0	0.080365	821580.0	1	821580.0	1	821580.0	1	821580.0	1	821580.0	1	821580.0	1	821895.0	1
82580396	256	1024	2	0	808451.0	0.109375	0.081173	808451.0	0.015625	0.081329	808451.0	1	808451.0	1	808451.0	1	808451.0	1	808451.0	1	808451.0	1	855101.0	1
82630817	256	1024	2	0	937596.0	0.171875	0.080839	937596.0	0.046875	0.080839	937596.0	1	937596.0	1	937596.0	1	937596.0	1	937596.0	1	937596.0	1	950496.0	1
82681238	256	1024	2	0	877099.0	0.3125	0.085152	875484.040268	0.015625	0.08559	877099.0	1	877099.0	1	877099.0	1	877099.0	1	877099.0	1	877099.0	1	879585.0	1
82731659	256	1024	2	0	858801.0	0.125	0.082525	858801.0	0.015625	0.082491	858801.0	1	858801.0	1	858801.0	1	858801.0	1	858801.0	1	858801.0	1	858801.0	1
82798887	256	1024	2	0	891040.0	0.1875	0.083074	891040.0	0.03125	0.083114	891235.0	1	891235.0	1	891235.0	1	891235.0	1	891235.0	1	891235.0	1	891235.0	1
82849308	256	1024	2	0	919639.0	0.203125	0.087812	919639.0	0.046875	0.087812	919639.0	1	919639.0	1	919639.0	1	919639.0	1	919639.0	1	919639.0	1	919639.0	1
82916536	256	1024	2	0	753844.0	0.09375	0.074587	753844.0	0.03125	0.074587	753844.0	1	753844.0	1	753844.0	1	753844.0	1	753844.0	1	753844.0	1	847184.0	1
83000571	256	1024	2	0	897123.0	0.15625	0.077929	897123.0	0.046875	0.077929	897123.0	1	897123.0	1	897123.0	1	897123.0	1	897123.0	1	897123.0	1	913048.0	1
83185448	256	1024	2	0	767755.0	0.15625	0.075778	767755.0	0.03125	0.075884	767755.0	1	767755.0	1	767755.0	1	767755.0	1	767755.0	1	767755.0	1	768241.0	1
83336711	256	1024	2	0	770087.0	0.125	0.066758	770087.0	0.015625	0.066758	770087.0	1	770087.0	1	770087.0	1	770087.0	1	770087.0	1	770087.0	1	770087.0	1
83387132	256	1024	2	0	788795.0	0.109375	0.081052	787934.626506	0.0625	0.08077	816233.0	1	816233.0	1	816233.0	1	816233.0	1	816233.0	1	816233.0	1	788795.0	1
83454360	256	1024	2	0	687629.0	0.171875	0.073607	687629.0	0.0	0.073553	687629.0	1	687629.0	1	687629.0	1	687629.0	1	687629.0	1	687629.0	1	730516.0	1
83521588	256	1024	2	0	1032656.0	0.1875	0.085975	1032656.0	0.03125	0.086275	1032656.0	1	1032656.0	1	1032656.0	1	1032656.0	1	1032656.0	1	1032656.0	1	1048244.0	1
83572009	256	1024	2	0	889519.0	0.1875	0.078189	889159.266667	0.015625	0.078536	889519.0	1	889519.0	1	889519.0	1	889519.0	1	889519.0	1	889519.0	1	900171.0	1
83622430	256	1024	2	0	927205.0	0.171875	0.075489	927205.0	0.03125	0.075489	927205.0	1	927205.0	1	927205.0	1	927205.0	1	927205.0	1	927205.0	1	927205.0	1
83672851	256	1024	2	0	812534.0	0.140625	0.068781	812534.0	0.015625	0.068751	812534.0	1	812534.0	1	812534.0	1	812534.0	1	812534.0	1	812534.0	1	836756.0	1
83706465	256	1024	2	0	917940.0	0.078125	0.079808	917940.0	0.03125	0.079808	917940.0	1	917940.0	1	917940.0	1	917940.0	1	917940.0	1	917940.0	1	925259.0	1
83756886	256	1024	2	0	792159.0	0.1875	0.084625	791779.0	0.03125	0.084544	792159.0	1	792159.0	1	792159.0	1	792159.0	1	792159.0	1	792159.0	1	792159.0	1
98890300	256	1024	2	0	664791.0	0.171875	0.070095	664791.0	0.015625	0.070095	664791.0	1	664791.0	1	664791.0	1	664791.0	1	664791.0	1	664791.0	1	709983.0	1
97545740	256	1024	2	0	666771.0	0.1875	0.075163	666771.0	0.03125	0.075163	666771.0	1	666771.0	1	666771.0	1	666771.0	1	666771.0	1	666771.0	1	674474.0	1
99159212	256	1024	2	0	666916.0	0.109375	0.074108	666916.0	0.0625	0.074108	666916.0	1	666916.0	1	666916.0	1	666916.0	1	666916.0	1	666916.0	1	676222.0	1
98218020	256	1024	2	0	677885.0	0.203125	0.079678	677885.0	0.03125	0.079678	677885.0	1	677885.0	1	677885.0	1	677885.0	1	677885.0	1	677885.0	1	678657.0	1
98671809	256	1024	2	0	684274.0	0.171875	0.076806	684274.0	0.015625	0.076806	684274.0	1	684274.0	1	684274.0	1	684274.0	1	684274.0	1	684274.0	1	684274.0	1
98117178	256	1024	2	0	699755.0	0.203125	0.078853	699755.0	0.015625	0.078853	699755.0	1	699755.0	1	699755.0	1	699755.0	1	699755.0	1	699755.0	1	699755.0	1
97310442	256	1024	2	0	725760.0	0.140625	0.072064	725760.0	0.03125	0.072064	725760.0	1	725760.0	1	725760.0	1	725760.0	1	725760.0	1	725760.0	1	732160.0	1
97814652	256	1024	2	0	759579.0	0.484375	0.08018	759264.0	0.0	0.079497	760520.0	1	760520.0	1	760520.0	1	760520.0	1	760520.0	1	760520.0	1	790606.0	1
97999529	256	1024	2	0	783146.0	0.109375	0.070924	783146.0	0.03125	0.070924	783146.0	1	783146.0	1	783146.0	1	783146.0	1	783146.0	1	783146.0	1	783146.0	1
98285248	256	1024	2	0	801014.0	0.125	0.071197	801014.0	0.015625	0.071197	801014.0	1	801014.0	1	801014.0	1	801014.0	1	801014.0	1	801014.0	1	837617.0	1
98554160	256	1024	2	0	817950.0	0.09375	0.074121	817950.0	0.0	0.074121	817950.0	1	817950.0	1	817950.0	1	817950.0	1	817950.0	1	817950.0	1	817950.0	1
97764231	256	1024	2	0	838536.0	0.125	0.070056	838536.0	0.03125	0.070056	838536.0	1	838536.0	1	838536.0	1	838536.0	1	838536.0	1	838536.0	1	875899.0	1
98722230	256	1024	2	0	843711.0	0.125	0.073615	843711.0	0.0	0.073615	843711.0	1	843711.0	1	843711.0	1	843711.0	1	843711.0	1	843711.0	1	881023.0	1
97898687	256	1024	2	0	854869.0	0.1875	0.078655	854869.0	0.03125	0.078647	854869.0	1	854869.0	1	854869.0	1	854869.0	1	854869.0	1	854869.0	1	901784.0	1
99007949	256	1024	2	0	864823.0	0.125	0.071308	864823.0	0.015625	0.071308	864823.0	1	904252.0	1	904252.0	1	864823.0	1	904252.0	1	904252.0	1	904252.0	1
98335669	256	1024	2	0	869473.0	0.125	0.093294	869473.0	0.03125	0.09219	869609.0	1	869609.0	1	869609.0	1	869609.0	1	869609.0	1	869609.0	1	869609.0	1
98957528	256	1024	2	0	872322.0	0.125	0.076109	871893.0625	0.03125	0.076628	872322.0	1	872322.0	1	872322.0	1	872322.0	1	872322.0	1	872322.0	1	910953.0	1
98402897	256	1024	2	0	876430.0	0.140625	0.083686	876351.264305	0.03125	0.082996	879900.0	1	879900.0	1	879900.0	1	879900.0	1	879900.0	1	879900.0	1	876430.0	1
98167599	256	1024	2	0	880714.0	0.125	0.081708	880714.0	0.0	0.081795	880714.0	1	880714.0	1	880714.0	1	880714.0	1	880714.0	1	880714.0	1	880793.0	1
98503739	256	1024	2	0	884342.0	0.125	0.080051	884342.0	0.015625	0.080051	884342.0	1	884342.0	1	884342.0	1	884342.0	1	884342.0	1	884342.0	1	894358.0	1
13616958	256	1024	3	0	874776.0	0.09375	0.08034	873027.454545	0.03125	0.081709	874776.0	1	874776.0	1	874776.0	1	874776.0	1	874776.0	1	874776.0	1	875796.0	1
13650572	256	1024	3	0	730291.0	0.046875	0.06921	730291.0	0.03125	0.06915	730291.0	1	730291.0	1	730291.0	1	730291.0	1	730291.0	1	730291.0	1	747436.0	1
13684186	256	1024	3	0	819429.0	0.046875	0.076795	819133.495652	0.0	0.076562	822209.0	1	822209.0	1	822209.0	1	822209.0	1	822209.0	1	822209.0	1	867334.0	1
13717800	256	1024	3	0	785236.0	0.0625	0.080461	785000.723361	0.0	0.080609	785236.0	1	785236.0	1	785236.0	1	785236.0	1	785236.0	1	785236.0	1	785236.0	1
13751414	256	1024	3	0	747098.0	0.15625	0.074831	734810.108714	0.0	0.070861	750930.0	1	750930.0	1	750930.0	1	750930.0	1	750930.0	1	750930.0	1	794120.0	1
13785028	256	1024	3	0	778596.0	0.078125	0.076799	778596.0	0.015625	0.07663	778596.0	1	778596.0	1	778596.0	1	778596.0	1	778596.0	1	778596.0	1	778596.0	1
13818642	256	1024	3	0	854534.0	0.015625	0.081729	854534.0	0.03125	0.081874	854534.0	1	854534.0	1	854534.0	1	854534.0	1	854534.0	1	854534.0	1	854578.0	1
13852256	256	1024	3	0	746866.0	0.078125	0.081866	746607.702602	0.015625	0.081763	746866.0	1	746866.0	1	746866.0	1	746866.0	1	746866.0	1	746866.0	1	754278.0	1
13885870	256	1024	3	0	887294.0	0.078125	0.075322	886198.700893	0.046875	0.075342	887294.0	1	887294.0	1	887294.0	1	887294.0	1	887294.0	1	887294.0	1	895500.0	1
13919484	256	1024	3	0	795788.0	0.03125	0.071836	795788.0	0.015625	0.071812	795788.0	1	795788.0	1	824157.0	1	795788.0	1	795788.0	1	824157.0	1	831943.0	1
13953098	256	1024	3	0	893725.0	0.078125	0.078217	893291.785714	0.03125	0.07836	893725.0	1	893725.0	1	893725.0	1	893725.0	1	893725.0	1	893725.0	1	903389.0	1
13969905	256	1024	3	0	895258.0	0.0625	0.076507	895258.0	0.0	0.076507	895258.0	1	895258.0	1	895258.0	1	895258.0	1	895258.0	1	895258.0	1	909906.0	1
14003519	256	1024	3	0	729911.0	0.0625	0.068658	729911.0	0.0	0.069067	741041.0	1	741041.0	1	741041.0	1	741041.0	1	741041.0	1	741041.0	1	729911.0	1
14037133	256	1024	3	0	967236.0	0.140625	0.07702	967102.193103	0.015625	0.076262	968974.0	1	968974.0	1	968974.0	1	968974.0	1	968974.0	1	968974.0	1	990701.0	1
14070747	256	1024	3	0	1010790.0	0.046875	0.090668	1010790.0	0.015625	0.090668	1010790.0	1	1010790.0	1	1010790.0	1	1010790.0	1	1010790.0	1	1010790.0	1	1010790.0	1
14104361	256	1024	3	0	816360.0	0.0625	0.081043	816360.0	0.015625	0.081043	824921.0	1	816360.0	1	816360.0	1	816360.0	1	816360.0	1	816360.0	1	816360.0	1
14154782	256	1024	3	0	798881.0	0.140625	0.081627	794964.0	0.0	0.081485	798881.0	1	798881.0	1	798881.0	1	798881.0	1	798881.0	1	798881.0	1	804581.0	1
14188396	256	1024	3	0	874990.0	0.125	0.070035	874990.0	0.0	0.070035	874990.0	1	874990.0	1	874990.0	1	874990.0	1	874990.0	1	874990.0	1	910105.0	1
14238817	256	1024	3	0	909695.0	0.09375	0.080362	905800.54232	0.015625	0.080258	914999.0	1	914999.0	1	914999.0	1	914999.0	1	914999.0	1	914999.0	1	960260.0	1
14272431	256	1024	3	0	631304.0	0.046875	0.068399	631155.616822	0.0	0.068259	631304.0	1	631304.0	1	631304.0	1	631304.0	1	631304.0	1	631304.0	1	641164.0	1
87572075	256	1024	3	0	823261.0	0.09375	0.078343	823261.0	0.03125	0.07802	826773.0	1	826773.0	1	826773.0	1	826773.0	1	826773.0	1	826773.0	1	850165.0	1
87622496	256	1024	3	0	989507.0	0.09375	0.086143	989507.0	0.03125	0.086143	989507.0	1	989507.0	1	989507.0	1	989507.0	1	989507.0	1	989507.0	1	997825.0	1
87656110	256	1024	3	0	873261.0	0.234375	0.080342	871268.904459	0.0	0.079772	875824.0	1	875824.0	1	875824.0	1	875824.0	1	875824.0	1	875824.0	1	873314.0	1
87706531	256	1024	3	0	935605.0	0.140625	0.082024	935605.0	0.03125	0.082024	935605.0	1	935605.0	1	935605.0	1	935605.0	1	935605.0	1	935605.0	1	958490.0	1
87740145	256	1024	3	0	907269.0	0.046875	0.081471	907192.816377	0.0	0.081801	907269.0	1	907269.0	1	907269.0	1	907269.0	1	907269.0	1	907269.0	1	919455.0	1
87790566	256	1024	3	0	744324.0	0.09375	0.08018	743679.264706	0.03125	0.079236	744324.0	1	744324.0	1	744324.0	1	744324.0	1	744324.0	1	744324.0	1	748059.0	1
87824180	256	1024	3	0	848013.0	0.453125	0.081465	846426.0	0.046875	0.080639	849281.0	1	849281.0	1	849281.0	1	849281.0	1	849281.0	1	849281.0	1	849345.0	1
87874601	256	1024	3	0	782010.0	0.125	0.0784	782010.0	0.015625	0.07839	782010.0	1	782010.0	1	782010.0	1	782010.0	1	782010.0	1	782010.0	1	819527.0	1
87908215	256	1024	3	0	800340.0	0.171875	0.082283	800340.0	0.015625	0.082283	800340.0	1	800340.0	1	800340.0	1	800340.0	1	800340.0	1	800340.0	1	833750.0	1
87941829	256	1024	3	0	818227.0	0.125	0.074874	818227.0	0.015625	0.074874	818227.0	1	818227.0	1	818227.0	1	818227.0	1	818227.0	1	818227.0	1	827337.0	1
87992250	256	1024	3	0	770639.0	0.265625	0.086795	768508.630197	0.015625	0.086943	770639.0	1	770639.0	1	770951.0	1	770639.0	1	770639.0	1	770951.0	1	791628.0	1
88025864	256	1024	3	0	871591.0	0.09375	0.083776	871591.0	0.0	0.083733	871591.0	1	871591.0	1	871591.0	1	871591.0	1	871591.0	1	871591.0	1	889303.0	1
88076285	256	1024	3	0	827711.0	0.171875	0.083898	827711.0	0.0	0.084448	827711.0	1	827711.0	1	827711.0	1	827711.0	1	827711.0	1	827711.0	1	841635.0	1
88109899	256	1024	3	0	673209.0	0.1875	0.071428	662998.767782	0.0	0.069069	677071.0	1	688423.0	1	688423.0	1	677071.0	1	688423.0	1	688423.0	1	688423.0	1
88143513	256	1024	3	0	826031.0	0.109375	0.071441	826031.0	0.03125	0.071441	826031.0	1	826031.0	1	826031.0	1	826031.0	1	826031.0	1	826031.0	1	828491.0	1
88193934	256	1024	3	0	766378.0	0.21875	0.066877	766146.618677	0.0	0.066526	766378.0	1	766378.0	1	766378.0	1	766378.0	1	766378.0	1	766378.0	1	780408.0	1
88227548	256	1024	3	0	748627.0	0.140625	0.080409	747516.93299	0.03125	0.079066	757647.0	1	757647.0	1	757647.0	1	757647.0	1	757647.0	1	757647.0	1	757647.0	1
88277969	256	1024	3	0	916391.0	0.125	0.083601	916391.0	0.03125	0.08352	916391.0	1	916391.0	1	916391.0	1	916391.0	1	916391.0	1	916391.0	1	916391.0	1
88311583	256	1024	3	0	530419.0	0.09375	0.071307	530419.0	0.015625	0.071705	530419.0	1	530419.0	1	530419.0	1	530419.0	1	530419.0	1	530419.0	1	530419.0	1
88362004	256	1024	3	0	886526.0	0.203125	0.075404	886526.0	0.0	0.075267	886526.0	1	886526.0	1	886526.0	1	886526.0	1	886526.0	1	886526.0	1	886529.0	1
07209766	256	1024	3	0	562107.0	0.15625	0.063189	562107.0	0.015625	0.063189	562107.0	1	562107.0	1	562107.0	1	562107.0	1	562107.0	1	562107.0	1	573595.0	1
07243380	256	1024	3	0	698078.0	0.15625	0.076097	698078.0	0.03125	0.076097	698078.0	1	698078.0	1	698078.0	1	698078.0	1	698078.0	1	698078.0	1	749372.0	1
06924047	256	1024	3	0	700826.0	0.140625	0.079601	700554.0	0.015625	0.077954	700826.0	1	700826.0	1	700826.0	1	700826.0	1	700826.0	1	700826.0	1	704486.0	1
07495485	256	1024	3	0	735943.0	0.125	0.073877	735943.0	0.015625	0.073877	735943.0	1	735943.0	1	735943.0	1	735943.0	1	735943.0	1	735943.0	1	737755.0	1
07747590	256	1024	3	0	758359.0	0.109375	0.078927	758359.0	0.03125	0.078927	758359.0	1	758359.0	1	758359.0	1	758359.0	1	758359.0	1	758359.0	1	758359.0	1
06957661	256	1024	3	0	795924.0	0.234375	0.078601	795205.0	0.015625	0.07919	795924.0	1	795924.0	1	795924.0	1	795924.0	1	795924.0	1	795924.0	1	797629.0	1
07949274	256	1024	3	0	796599.0	0.109375	0.076884	796599.0	0.03125	0.076884	796599.0	1	796599.0	1	796599.0	1	796599.0	1	796599.0	1	796599.0	1	796641.0	1
07697169	256	1024	3	0	802082.0	0.15625	0.079286	801882.774403	0.015625	0.080456	802082.0	1	802082.0	1	802082.0	1	802082.0	1	802082.0	1	802082.0	1	814002.0	1
07445064	256	1024	3	0	803016.0	0.1875	0.074358	803016.0	0.0	0.073696	803016.0	1	803016.0	1	804834.0	1	803016.0	1	803016.0	1	804834.0	1	804834.0	1
07848432	256	1024	3	0	805551.0	0.140625	0.080558	805551.0	0.03125	0.080558	805551.0	1	805551.0	1	805551.0	1	805551.0	1	805551.0	1	805551.0	1	850618.0	1
07008082	256	1024	3	0	823343.0	0.21875	0.080452	822715.445104	0.015625	0.080718	823343.0	1	823343.0	1	823343.0	1	823343.0	1	823343.0	1	823343.0	1	837740.0	1
06772784	256	1024	3	0	823671.0	0.078125	0.078905	823671.0	0.0	0.078905	823671.0	1	823671.0	1	823671.0	1	823671.0	1	823671.0	1	823671.0	1	827787.0	1
06873626	256	1024	3	0	824387.0	0.09375	0.08221	824387.0	0.03125	0.08221	824387.0	1	824387.0	1	841097.0	1	824387.0	1	824387.0	1	841097.0	1	845825.0	1
06722363	256	1024	3	0	825856.0	0.0625	0.083111	825856.0	0.0	0.083111	826410.0	1	826410.0	1	826410.0	1	826410.0	1	826410.0	1	826410.0	1	860516.0	1
07159345	256	1024	3	0	827769.0	0.125	0.069555	827769.0	0.015625	0.069555	827769.0	1	827769.0	1	827769.0	1	827769.0	1	827769.0	1	827769.0	1	827769.0	1
07898853	256	1024	3	0	831779.0	0.171875	0.073998	831140.0	0.015625	0.073738	833268.0	1	833268.0	1	833268.0	1	833268.0	1	833268.0	1	833268.0	1	835920.0	1
07646748	256	1024	3	0	838911.0	0.140625	0.087301	838911.0	0.0	0.087301	838911.0	1	838911.0	1	838911.0	1	838911.0	1	838911.0	1	838911.0	1	838911.0	1
06587907	256	1024	3	0	840594.0	0.21875	0.08143	840314.0	0.015625	0.080209	844446.0	1	844446.0	1	844446.0	1	844446.0	1	844446.0	1	844446.0	1	840802.0	1
07798011	256	1024	3	0	863506.0	0.140625	0.07536	863289.671827	0.015625	0.075594	863506.0	1	863506.0	1	863506.0	1	863506.0	1	863506.0	1	863506.0	1	886679.0	1
07596327	256	1024	3	0	864171.0	0.109375	0.074524	864171.0	0.0	0.074524	865900.0	1	886820.0	1	886820.0	1	865900.0	1	886820.0	1	886820.0	1	884968.0	1
14306045	256	1024	6	0	679670.0	0.0625	0.06928	679670.0	0.0	0.069255	679670.0	1	679670.0	1	679670.0	1	679670.0	1	679670.0	1	679670.0	1	706654.0	1
14322852	256	1024	6	0	653203.0	0.015625	0.073157	653203.0	0.015625	0.073157	653203.0	1	653203.0	1	653203.0	1	653203.0	1	653203.0	1	653203.0	1	739818.0	1
14356466	256	1024	6	0	732164.0	0.109375	0.080915	732164.0	0.015625	0.080915	732164.0	1	732164.0	1	732164.0	1	732164.0	1	732164.0	1	732164.0	1	758338.0	1
14423694	256	1024	6	0	672225.0	0.15625	0.071367	671503.393145	0.03125	0.068762	672228.0	1	672228.0	1	672228.0	1	672228.0	1	672228.0	1	672228.0	1	713684.0	1
14440501	256	1024	6	0	731306.0	0.078125	0.07373	731306.0	0.015625	0.07373	736162.0	1	736162.0	1	736162.0	1	736162.0	1	736162.0	1	736162.0	1	741411.0	1
14474115	256	1024	6	0	646790.0	0.0625	0.072397	646790.0	0.03125	0.072397	646790.0	1	647123.0	1	655947.0	1	646790.0	1	647123.0	1	655947.0	1	686576.0	1
14507729	256	1024	6	0	578154.0	0.078125	0.074213	577196.637131	0.0	0.073858	578154.0	1	578154.0	1	578154.0	1	578154.0	1	578154.0	1	578154.0	1	635643.0	1
14558150	256	1024	6	0	804344.0	0.078125	0.081722	800280.4	0.0	0.081322	804344.0	1	804344.0	1	804344.0	1	804344.0	1	804344.0	1	804344.0	1	804890.0	1
14591764	256	1024	6	0	605149.0	0.0625	0.075796	604837.0	0.015625	0.076667	605149.0	1	605149.0	1	605149.0	1	605340.0	1	605340.0	1	605340.0	1	639727.0	1
14625378	256	1024	6	0	1024425.0	0.078125	0.081149	1024425.0	0.015625	0.081149	1024425.0	1	1024425.0	1	1025857.0	1	1024425.0	1	1024425.0	1	1025857.0	1	1030537.0	1
14658992	256	1024	6	0	633069.0	0.078125	0.065522	633069.0	0.03125	0.065313	635026.0	1	635026.0	1	635026.0	1	635026.0	1	635026.0	1	635026.0	1	648833.0	1
14692606	256	1024	6	0	727342.0	0.25	0.080812	727033.0	0.015625	0.080209	727950.0	1	727950.0	1	727950.0	1	727950.0	1	727950.0	1	727950.0	1	745934.0	1
14726220	256	1024	6	0	795902.0	0.125	0.077941	795902.0	0.015625	0.07797	795902.0	1	795902.0	1	795902.0	1	795902.0	1	795902.0	1	795902.0	1	831632.0	1
14759834	256	1024	6	0	752777.0	0.0625	0.07378	752777.0	0.015625	0.07378	772602.0	1	772602.0	1	772602.0	1	772602.0	1	772602.0	1	772602.0	1	756173.0	1
14793448	256	1024	6	0	763512.0	0.046875	0.066925	763512.0	0.03125	0.066925	763512.0	1	763512.0	1	763512.0	1	763512.0	1	763512.0	1	763512.0	1	778099.0	1
14827062	256	1024	6	0	586455.0	0.046875	0.07026	586455.0	0.015625	0.07026	590490.0	1	590490.0	1	590490.0	1	590490.0	1	590490.0	1	590490.0	1	590490.0	1
14860676	256	1024	6	0	826271.0	0.078125	0.076833	826271.0	0.015625	0.076908	826271.0	1	826271.0	1	826271.0	1	826271.0	1	826271.0	1	826271.0	1	826271.0	1
44879673	256	1024	6	0	780869.0	0.40625	0.08251	780751.736156	0.0	0.082075	791230.0	1	791230.0	1	791230.0	1	791230.0	1	791230.0	1	791230.0	1	782759.0	1
44930094	256	1024	6	0	712099.0	0.03125	0.071372	712099.0	0.015625	0.071372	712099.0	1	724991.0	1	724991.0	1	712099.0	1	724991.0	1	724991.0	1	739198.0	1
44963708	256	1024	6	0	695350.0	0.421875	0.072624	695187.765	0.0	0.072727	695350.0	1	695350.0	1	695350.0	1	695350.0	1	695350.0	1	695350.0	1	695350.0	1
91857860	256	1024	6	0	698593.0	0.15625	0.072795	698593.0	0.015625	0.072792	707101.0	1	707101.0	1	707101.0	1	707101.0	1	707101.0	1	707101.0	1	733075.0	1
91891474	256	1024	6	0	679066.0	0.109375	0.06996	679066.0	0.03125	0.06996	679066.0	1	679066.0	1	679066.0	1	679066.0	1	679066.0	1	679066.0	1	679066.0	1
91925088	256	1024	6	0	777859.0	0.140625	0.071907	777859.0	0.046875	0.071878	784412.0	1	828272.0	1	828272.0	1	784412.0	1	828272.0	1	828272.0	1	828272.0	1
91975509	256	1024	6	0	841457.0	0.109375	0.075878	838863.83871	0.015625	0.075614	841457.0	1	841457.0	1	841457.0	1	841457.0	1	841457.0	1	841457.0	1	922907.0	1
92009123	256	1024	6	0	766768.0	0.171875	0.077001	765229.240964	0.03125	0.076605	766768.0	1	766989.0	1	778005.0	1	766768.0	1	766989.0	1	778005.0	1	778005.0	1
92059544	256	1024	6	0	683190.0	0.171875	0.073099	683190.0	0.03125	0.073312	683190.0	1	683190.0	1	683190.0	1	683190.0	1	683190.0	1	683190.0	1	740714.0	1
92093158	256	1024	6	0	807863.0	0.046875	0.070748	807863.0	0.0	0.070748	807863.0	1	807863.0	1	807863.0	1	807863.0	1	807863.0	1	807863.0	1	838598.0	1
92143579	256	1024	6	0	689143.0	0.171875	0.074859	689143.0	0.015625	0.074859	689143.0	1	689143.0	1	689143.0	1	689143.0	1	689143.0	1	689143.0	1	692561.0	1
92177193	256	1024	6	0	876696.0	0.140625	0.084323	876696.0	0.015625	0.083749	876696.0	1	876696.0	1	876696.0	1	876696.0	1	876696.0	1	876696.0	1	890858.0	1
92227614	256	1024	6	0	630535.0	0.21875	0.069309	630535.0	0.046875	0.069309	630535.0	1	630535.0	1	630535.0	1	630535.0	1	630535.0	1	630535.0	1	647001.0	1
92261228	256	1024	6	0	713274.0	0.140625	0.073156	713274.0	0.03125	0.073156	713274.0	1	713274.0	1	713274.0	1	713274.0	1	713274.0	1	713274.0	1	747847.0	1
92311649	256	1024	6	0	523348.0	0.140625	0.070677	523348.0	0.015625	0.070677	523665.0	1	523665.0	1	523665.0	1	523665.0	1	523665.0	1	523665.0	1	562765.0	1
92345263	256	1024	6	0	687721.0	0.25	0.083105	683109.028169	0.0	0.082591	695389.0	1	695389.0	1	695389.0	1	695389.0	1	695389.0	1	695389.0	1	701207.0	1
92395684	256	1024	6	0	757795.0	0.15625	0.078333	753396.965753	0.03125	0.077141	758894.0	1	758894.0	1	758894.0	1	758894.0	1	758894.0	1	758894.0	1	760939.0	1
92429298	256	1024	6	0	735837.0	0.234375	0.06776	734450.57554	0.015625	0.066882	735837.0	1	735837.0	1	746298.0	1	735837.0	1	735837.0	1	746298.0	1	764244.0	1
92479719	256	1024	6	0	747828.0	0.140625	0.066123	747828.0	0.015625	0.066123	747828.0	1	747828.0	1	750910.0	1	747828.0	1	747828.0	1	750910.0	1	774915.0	1
92513333	256	1024	6	0	801157.0	0.140625	0.080463	801157.0	0.0	0.080463	802708.0	1	802708.0	1	802708.0	1	802708.0	1	802708.0	1	802708.0	1	852240.0	1
92563754	256	1024	6	0	795477.0	0.078125	0.074353	795477.0	0.0	0.074353	795477.0	1	795477.0	1	795477.0	1	795477.0	1	795477.0	1	795477.0	1	827782.0	1
92597368	256	1024	6	0	712686.0	0.546875	0.065412	712686.0	0.015625	0.065398	712686.0	1	712686.0	1	712686.0	1	712686.0	1	712686.0	1	712686.0	1	719793.0	1
92647789	256	1024	6	0	602542.0	0.140625	0.06784	602046.261261	0.0	0.068585	607423.0	1	607423.0	1	607423.0	1	607423.0	1	607423.0	1	607423.0	1	613006.0	1
23882310	256	1024	6	0	573476.0	0.15625	0.06723	573476.0	0.046875	0.06723	581145.0	1	581145.0	1	581145.0	1	581145.0	1	581145.0	1	581145.0	1	573476.0	1
22924311	256	1024	6	0	623538.0	0.390625	0.072085	621179.857143	0.03125	0.070701	646586.0	1	646586.0	1	646586.0	1	646586.0	1	646586.0	1	646586.0	1	634494.0	1
23562977	256	1024	6	0	626782.0	0.1875	0.068463	626782.0	0.015625	0.068463	626782.0	1	626782.0	1	626782.0	1	626782.0	1	626782.0	1	626782.0	1	672075.0	1
23781468	256	1024	6	0	650078.0	0.25	0.070018	650078.0	0.046875	0.070018	650078.0	1	650078.0	1	650078.0	1	650078.0	1	650078.0	1	650078.0	1	652267.0	1
24789888	256	1024	6	0	678974.0	0.171875	0.063886	678974.0	0.03125	0.063579	678974.0	1	678974.0	1	678974.0	1	678974.0	1	678974.0	1	678974.0	1	715225.0	1
24974765	256	1024	6	0	691748.0	0.390625	0.080362	691748.0	0.046875	0.080362	693404.0	1	693404.0	1	693404.0	1	693404.0	1	693404.0	1	693404.0	1	704471.0	1
24621818	256	1024	6	0	694366.0	0.234375	0.064677	693530.484848	0.03125	0.065858	694366.0	1	694366.0	1	759158.0	1	694366.0	1	694366.0	1	759158.0	1	759158.0	1
23243644	256	1024	6	0	714136.0	0.171875	0.07195	714136.0	0.0	0.07195	714136.0	1	714136.0	1	714136.0	1	714136.0	1	714136.0	1	714136.0	1	729512.0	1
24218450	256	1024	6	0	726216.0	0.203125	0.07548	724348.678899	0.03125	0.07686	726216.0	1	726216.0	1	726216.0	1	726216.0	1	726216.0	1	726216.0	1	805741.0	1
24873923	256	1024	6	0	731386.0	0.671875	0.077632	731293.602151	0.0625	0.077694	731386.0	1	731386.0	1	781630.0	1	731386.0	1	731386.0	1	781630.0	1	814182.0	1
22722627	256	1024	6	0	731578.0	0.46875	0.075818	731205.111111	0.03125	0.076222	731578.0	1	731578.0	1	731578.0	1	731578.0	1	731578.0	1	731578.0	1	757759.0	1
24033573	256	1024	6	0	732885.0	0.1875	0.063308	732885.0	0.015625	0.063308	732885.0	1	732885.0	1	732885.0	1	732885.0	1	732885.0	1	732885.0	1	748287.0	1
25058800	256	1024	6	0	740791.0	0.40625	0.084703	732208.615961	0.0625	0.083571	747778.0	1	747778.0	1	747778.0	1	747778.0	1	747778.0	1	747778.0	1	749409.0	1
23949538	256	1024	6	0	744158.0	0.171875	0.078211	744158.0	0.015625	0.078211	744158.0	1	744158.0	1	744158.0	1	744158.0	1	744158.0	1	744158.0	1	753920.0	1
23462135	256	1024	6	0	762445.0	0.203125	0.078842	762445.0	0.03125	0.078842	762445.0	1	762445.0	1	787420.0	1	762445.0	1	762445.0	1	787420.0	1	794067.0	1
24705853	256	1024	6	0	770108.0	0.125	0.076511	770108.0	0.0625	0.076511	784716.0	1	784716.0	1	784716.0	1	784716.0	1	784716.0	1	784716.0	1	796653.0	1
25310905	256	1024	6	0	771425.0	0.25	0.080785	771425.0	0.0625	0.080785	771520.0	1	771520.0	1	771520.0	1	771520.0	1	771520.0	1	771520.0	1	775944.0	1
24537783	256	1024	6	0	789098.0	0.28125	0.081763	789098.0	0.015625	0.081763	789098.0	1	789098.0	1	789098.0	1	789098.0	1	789098.0	1	789098.0	1	806980.0	1
24285678	256	1024	6	0	791359.0	0.21875	0.078565	791359.0	0.015625	0.078565	791359.0	1	791359.0	1	791359.0	1	791359.0	1	791359.0	1	791359.0	1	867345.0	1
24134415	256	1024	6	0	794657.0	0.203125	0.078928	794657.0	0.09375	0.078954	794657.0	1	794657.0	1	794657.0	1	794657.0	1	794657.0	1	794657.0	1	808780.0	1
14877483	256	1024	8	0	720184.0	0.078125	0.07881	720167.565217	0.015625	0.078892	720184.0	1	720184.0	1	720184.0	1	720184.0	1	720184.0	1	720184.0	1	728787.0	1
14911097	256	1024	8	0	569504.0	0.078125	0.074052	569504.0	0.0	0.074044	569921.0	1	569921.0	1	569921.0	1	569921.0	1	569921.0	1	569921.0	1	635542.0	1
14944711	256	1024	8	0	864222.0	0.078125	0.080727	864112.68	0.015625	0.080729	864222.0	1	869261.0	1	869261.0	1	864222.0	1	869261.0	1	869261.0	1	875598.0	1
14978325	256	1024	8	0	651188.0	0.09375	0.075777	649971.89558	0.015625	0.075584	656399.0	1	656399.0	1	656399.0	1	656399.0	1	656399.0	1	656399.0	1	699257.0	1
15011939	256	1024	8	0	548764.0	0.03125	0.066641	548756.039024	0.015625	0.066407	548764.0	1	548764.0	1	575213.0	1	548764.0	1	548764.0	1	575213.0	1	575437.0	1
15045553	256	1024	8	0	679397.0	0.03125	0.074714	679282.215517	0.03125	0.074863	679397.0	1	679397.0	1	679397.0	1	679397.0	1	679397.0	1	679397.0	1	700727.0	1
15062360	256	1024	8	0	650901.0	0.046875	0.074343	648207.818653	0.0	0.075915	650901.0	1	650901.0	1	650901.0	1	650901.0	1	650901.0	1	650901.0	1	673985.0	1
15095974	256	1024	8	0	892675.0	0.125	0.084756	891420.0	0.0	0.084622	898128.0	1	898128.0	1	900898.0	1	898128.0	1	898128.0	1	900898.0	1	927934.0	1
15146395	256	1024	8	0	857667.0	0.0625	0.08506	857667.0	0.015625	0.08506	859242.0	1	859242.0	1	859242.0	1	859242.0	1	859242.0	1	859242.0	1	867794.0	1
15180009	256	1024	8	0	607003.0	0.015625	0.065483	607003.0	0.03125	0.065962	607720.0	1	607720.0	1	650187.0	1	607720.0	1	607720.0	1	650187.0	1	707969.0	1
15213623	256	1024	8	0	653508.0	0.03125	0.070905	653508.0	0.0	0.070905	653508.0	1	653508.0	1	653508.0	1	653508.0	1	653508.0	1	653508.0	1	691996.0	1
15247237	256	1024	8	0	670465.0	0.0625	0.064457	670465.0	0.015625	0.064457	671594.0	1	671594.0	1	671594.0	1	671594.0	1	671594.0	1	671594.0	1	717561.0	1
15280851	256	1024	8	0	628651.0	0.078125	0.064873	628249.0	0.015625	0.064827	630513.0	1	630513.0	1	631929.0	1	630513.0	1	630513.0	1	631929.0	1	652597.0	1
15314465	256	1024	8	0	709469.0	0.078125	0.073811	709469.0	0.03125	0.073811	709469.0	1	709469.0	1	709469.0	1	709469.0	1	709469.0	1	709469.0	1	725013.0	1
15348079	256	1024	8	0	761092.0	0.03125	0.080124	761092.0	0.015625	0.080124	761092.0	1	761092.0	1	766465.0	1	761092.0	1	761092.0	1	766465.0	1	774423.0	1
15381693	256	1024	8	0	670169.0	0.046875	0.078311	670039.342342	0.015625	0.077522	688432.0	1	688432.0	1	688432.0	1	688432.0	1	688432.0	1	688432.0	1	691258.0	1
15398500	256	1024	8	0	694926.0	0.0625	0.07955	694926.0	0.015625	0.079752	695344.0	1	695344.0	1	695344.0	1	695344.0	1	695344.0	1	695344.0	1	715318.0	1
15432114	256	1024	8	0	527421.0	0.046875	0.068143	527421.0	0.015625	0.068143	527533.0	1	527533.0	1	573620.0	1	527533.0	1	527533.0	1	573620.0	1	592066.0	1
15465728	256	1024	8	0	661200.0	0.015625	0.071713	660967.049587	0.0	0.072799	661200.0	1	661200.0	1	661200.0	1	661200.0	1	661200.0	1	661200.0	1	705792.0	1
15499342	256	1024	8	0	840308.0	0.140625	0.073682	839692.4	0.015625	0.073206	844347.0	1	858973.0	1	858973.0	1	844347.0	1	858973.0	1	858973.0	1	893772.0	1
03740410	256	1024	8	0	722135.0	0.171875	0.081768	721065.666667	0.0	0.082685	722135.0	1	722135.0	1	722135.0	1	722135.0	1	722135.0	1	722135.0	1	746032.0	1
03774024	256	1024	8	0	585991.0	0.15625	0.068599	585991.0	0.015625	0.068599	585991.0	1	585991.0	1	585991.0	1	585991.0	1	585991.0	1	585991.0	1	593265.0	1
03824445	256	1024	8	0	726912.0	0.15625	0.081728	723198.50501	0.0	0.081445	726912.0	1	726912.0	1	726912.0	1	726912.0	1	726912.0	1	726912.0	1	782598.0	1
03858059	256	1024	8	0	766253.0	0.125	0.078491	766173.932886	0.0	0.077987	773045.0	1	773045.0	1	773045.0	1	773045.0	1	773045.0	1	773045.0	1	807898.0	1
03908480	256	1024	8	0	640582.0	0.171875	0.066997	640112.0	0.03125	0.067439	642386.0	1	642386.0	1	642386.0	1	642386.0	1	642386.0	1	642386.0	1	722807.0	1
03942094	256	1024	8	0	715738.0	0.203125	0.074192	714078.822086	0.0	0.073323	755518.0	1	755518.0	1	755518.0	1	755518.0	1	755518.0	1	755518.0	1	750837.0	1
03975708	256	1024	8	0	725590.0	0.140625	0.081932	725590.0	0.0	0.081932	725590.0	1	725590.0	1	725590.0	1	725590.0	1	725590.0	1	725590.0	1	725590.0	1
04026129	256	1024	8	0	608158.0	0.140625	0.075852	608158.0	0.0	0.075814	608158.0	1	608158.0	1	608158.0	1	608158.0	1	608158.0	1	608158.0	1	703017.0	1
04059743	256	1024	8	0	843756.0	0.0625	0.07308	843756.0	0.015625	0.07308	843756.0	1	843756.0	1	843756.0	1	843756.0	1	843756.0	1	843756.0	1	922079.0	1
04110164	256	1024	8	0	685003.0	0.09375	0.075649	685003.0	0.015625	0.075649	685003.0	1	685003.0	1	685003.0	1	685003.0	1	685003.0	1	685003.0	1	693438.0	1
04143778	256	1024	8	0	637749.0	0.109375	0.072739	637599.0	0.015625	0.071557	639643.0	1	639643.0	1	639643.0	1	639643.0	1	639643.0	1	639643.0	1	647614.0	1
04194199	256	1024	8	0	555801.0	0.265625	0.071318	554509.0	0.03125	0.07031	560537.0	1	560537.0	1	560537.0	1	560537.0	1	560537.0	1	560537.0	1	597176.0	1
04227813	256	1024	8	0	627766.0	0.203125	0.077403	623667.360731	0.0	0.07918	629502.0	1	629502.0	1	629502.0	1	629502.0	1	629502.0	1	629502.0	1	645183.0	1
04278234	256	1024	8	0	625823.0	0.15625	0.070159	625823.0	0.015625	0.070159	625823.0	1	625823.0	1	625823.0	1	625823.0	1	625823.0	1	625823.0	1	684789.0	1
04311848	256	1024	8	0	726525.0	0.21875	0.078128	725862.0	0.015625	0.078259	735320.0	1	735320.0	1	735320.0	1	735320.0	1	735320.0	1	735320.0	1	807486.0	1
04362269	256	1024	8	0	512307.0	0.140625	0.066093	512307.0	0.0	0.066093	512307.0	1	512307.0	1	512307.0	1	512307.0	1	512307.0	1	512307.0	1	515901.0	1
04395883	256	1024	8	0	566953.0	0.1875	0.068493	566380.203187	0.03125	0.071091	566953.0	1	566953.0	1	566953.0	1	566953.0	1	566953.0	1	566953.0	1	567049.0	1
04429497	256	1024	8	0	717267.0	0.09375	0.079329	717262.614458	0.0	0.0794	717267.0	1	717267.0	1	717267.0	1	717267.0	1	717267.0	1	717267.0	1	724672.0	1
04479918	256	1024	8	0	712944.0	0.171875	0.08325	712944.0	0.015625	0.08325	723543.0	1	723543.0	1	723543.0	1	723543.0	1	723543.0	1	723543.0	1	720939.0	1
04513532	256	1024	8	0	506097.0	0.109375	0.069191	506081.5	0.015625	0.069345	512542.0	1	512542.0	1	512542.0	1	512542.0	1	512542.0	1	512542.0	1	587691.0	1
34134580	256	1024	8	0	482798.0	0.109375	0.067913	482798.0	0.03125	0.067913	482798.0	1	482798.0	1	482798.0	1	482798.0	1	482798.0	1	482798.0	1	507226.0	1
32790020	256	1024	8	0	559031.0	0.203125	0.076653	559031.0	0.0	0.076609	559426.0	1	559426.0	1	559426.0	1	559426.0	1	559426.0	1	559426.0	1	577923.0	1
33378265	256	1024	8	0	563498.0	0.078125	0.075051	563498.0	0.015625	0.075051	570663.0	1	570663.0	1	570663.0	1	570663.0	1	570663.0	1	570663.0	1	638637.0	1
33798440	256	1024	8	0	567868.0	0.15625	0.067325	567273.0	0.015625	0.067514	567868.0	1	567868.0	1	567868.0	1	567868.0	1	567868.0	1	567868.0	1	590360.0	1
33764826	256	1024	8	0	586288.0	0.09375	0.073082	586288.0	0.03125	0.073023	586288.0	1	586288.0	1	586288.0	1	586288.0	1	586288.0	1	586288.0	1	612687.0	1
32840441	256	1024	8	0	594936.0	0.15625	0.063981	594936.0	0.03125	0.063981	602314.0	1	602314.0	1	602314.0	1	602314.0	1	602314.0	1	602314.0	1	600992.0	1
33428686	256	1024	8	0	607845.0	0.09375	0.07332	607827.556818	0.0	0.07333	613325.0	1	613325.0	1	613325.0	1	607845.0	1	607845.0	1	607845.0	1	616888.0	1
33227002	256	1024	8	0	608546.0	0.21875	0.070967	607866.0	0.0	0.070772	623142.0	1	623142.0	1	644124.0	1	623142.0	1	623142.0	1	644124.0	1	709242.0	1
32554722	256	1024	8	0	623621.0	0.140625	0.075979	623621.0	0.015625	0.075979	636274.0	1	636274.0	1	636274.0	1	636274.0	1	636274.0	1	636274.0	1	656049.0	1
33680791	256	1024	8	0	636051.0	0.15625	0.080096	636051.0	0.015625	0.080096	640976.0	1	640976.0	1	649851.0	1	640976.0	1	640976.0	1	649851.0	1	655575.0	1
32974897	256	1024	8	0	638166.0	0.09375	0.064633	638166.0	0.015625	0.064633	638166.0	1	638166.0	1	638166.0	1	638166.0	1	638166.0	1	638166.0	1	757762.0	1
33176581	256	1024	8	0	639208.0	0.21875	0.067663	639170.0	0.015625	0.066548	640339.0	1	640339.0	1	640339.0	1	640339.0	1	640339.0	1	640339.0	1	641702.0	1
32689178	256	1024	8	0	642775.0	0.125	0.070746	642775.0	0.03125	0.070746	642775.0	1	642775.0	1	652459.0	1	642775.0	1	642775.0	1	652459.0	1	737263.0	1
32739599	256	1024	8	0	675678.0	0.125	0.07716	675678.0	0.0	0.07716	675698.0	1	677564.0	1	677564.0	1	677564.0	1	677564.0	1	677564.0	1	713947.0	1
33865668	256	1024	8	0	678307.0	0.125	0.0754	678307.0	0.0	0.0754	681109.0	1	681109.0	1	681109.0	1	681109.0	1	681109.0	1	681109.0	1	701657.0	1
33613563	256	1024	8	0	691115.0	0.09375	0.089045	691115.0	0.03125	0.089045	691115.0	1	691115.0	1	694053.0	1	691115.0	1	691115.0	1	694053.0	1	704558.0	1
33126160	256	1024	8	0	695069.0	0.21875	0.072646	693679.942076	0.03125	0.072243	695984.0	1	695984.0	1	695984.0	1	695984.0	1	695984.0	1	695984.0	1	728611.0	1
32605143	256	1024	8	0	728369.0	0.203125	0.07095	728369.0	0.03125	0.07095	728600.0	1	728600.0	1	728369.0	1	728600.0	1	728600.0	1	728369.0	1	728776.0	1
33479107	256	1024	8	0	733346.0	0.078125	0.076468	733346.0	0.03125	0.076485	741576.0	1	741576.0	1	745132.0	1	741576.0	1	741576.0	1	745132.0	1	759749.0	1
32638757	256	1024	8	0	745993.0	0.125	0.075223	743764.641509	0.03125	0.075407	745993.0	1	745993.0	1	745993.0	1	745993.0	1	745993.0	1	745993.0	1	787667.0	1
15532956	256	2048	2	0	378157.0	0.0625	0.034139	378157.0	0.0	0.034139	378157.0	1	378157.0	1	378157.0	1	378157.0	1	378157.0	1	378157.0	1	406210.0	1
15566570	256	2048	2	0	461430.0	0.078125	0.039128	459968.379147	0.015625	0.03911	461430.0	1	461430.0	1	461430.0	1	461430.0	1	461430.0	1	461430.0	1	489526.0	1
15600184	256	2048	2	0	433837.0	0.046875	0.042031	433837.0	0.015625	0.042031	434360.0	1	434360.0	1	434360.0	1	434360.0	1	434360.0	1	434360.0	1	433837.0	1
15650605	256	2048	2	0	366524.0	0.03125	0.036891	366524.0	0.015625	0.036891	366524.0	1	366524.0	1	366524.0	1	366524.0	1	366524.0	1	366524.0	1	376739.0	1
15684219	256	2048	2	0	430795.0	0.140625	0.036297	430602.0	0.015625	0.036177	431602.0	1	431602.0	1	431602.0	1	431602.0	1	431602.0	1	431602.0	1	433908.0	1
15717833	256	2048	2	0	440813.0	0.140625	0.039907	440813.0	0.015625	0.039907	440813.0	1	440813.0	1	440813.0	1	440813.0	1	440813.0	1	440813.0	1	470414.0	1
15751447	256	2048	2	0	518581.0	0.078125	0.040573	518581.0	0.0	0.04005	518581.0	1	518581.0	1	518581.0	1	518581.0	1	518581.0	1	518581.0	1	518581.0	1
15801868	256	2048	2	0	422191.0	0.0625	0.038563	422191.0	0.0	0.038594	422191.0	1	422191.0	1	422191.0	1	422191.0	1	422191.0	1	422191.0	1	422191.0	1
15835482	256	2048	2	0	369826.0	0.125	0.036918	369682.0	0.015625	0.037059	369826.0	1	369826.0	1	369826.0	1	369826.0	1	369826.0	1	369826.0	1	369922.0	1
15869096	256	2048	2	0	498516.0	0.0625	0.038837	498516.0	0.03125	0.038738	498516.0	1	498516.0	1	498516.0	1	498516.0	1	498516.0	1	498516.0	1	504577.0	1
15902710	256	2048	2	0	440924.0	0.046875	0.037779	440924.0	0.015625	0.037769	440924.0	1	440924.0	1	440924.0	1	440924.0	1	440924.0	1	440924.0	1	440924.0	1
15936324	256	2048	2	0	423393.0	0.09375	0.036737	423393.0	0.03125	0.036539	423393.0	1	423393.0	1	423393.0	1	423393.0	1	423393.0	1	423393.0	1	428582.0	1
15969938	256	2048	2	0	504280.0	0.109375	0.036419	503976.0	0.0	0.036405	504280.0	1	504280.0	1	518238.0	1	504280.0	1	504280.0	1	518238.0	1	518238.0	1
16020359	256	2048	2	0	525050.0	0.046875	0.040823	525050.0	0.03125	0.040823	525050.0	1	525050.0	1	525050.0	1	525050.0	1	525050.0	1	525050.0	1	527028.0	1
16053973	256	2048	2	0	449997.0	0.5	0.035734	449997.0	0.0	0.035758	449997.0	1	449997.0	1	449997.0	1	449997.0	1	449997.0	1	449997.0	1	449997.0	1
16138008	256	2048	2	0	307675.0	0.078125	0.039173	307675.0	0.015625	0.039173	310760.0	1	310760.0	1	307675.0	1	310760.0	1	310760.0	1	307675.0	1	307675.0	1
16171622	256	2048	2	0	324811.0	0.109375	0.039827	324811.0	0.03125	0.039175	324811.0	1	324811.0	1	324811.0	1	324811.0	1	324811.0	1	324811.0	1	325654.0	1
16205236	256	2048	2	0	360891.0	0.15625	0.038623	360891.0	0.015625	0.038611	360891.0	1	368849.0	1	368849.0	1	368849.0	1	368849.0	1	368849.0	1	373208.0	1
16238850	256	2048	2	0	472358.0	0.09375	0.039204	472358.0	0.0	0.039204	472358.0	1	472358.0	1	472358.0	1	472358.0	1	472358.0	1	472358.0	1	492323.0	1
16272464	256	2048	2	0	443897.0	0.03125	0.046894	443897.0	0.0	0.046768	449288.0	1	449288.0	1	449288.0	1	449288.0	1	449288.0	1	449288.0	1	449288.0	1
83824114	256	2048	2	0	530904.0	0.140625	0.040464	530904.0	0.0625	0.040464	530904.0	1	530904.0	1	530904.0	1	530904.0	1	530904.0	1	530904.0	1	543038.0	1
83874535	256	2048	2	0	335084.0	0.21875	0.040386	335084.0	0.078125	0.04036	335084.0	1	335084.0	1	335084.0	1	335084.0	1	335084.0	1	335084.0	1	335084.0	1
83941763	256	2048	2	0	371347.0	0.125	0.035259	371347.0	0.015625	0.035259	371347.0	1	371347.0	1	371347.0	1	371347.0	1	371347.0	1	371347.0	1	371561.0	1
83992184	256	2048	2	0	458241.0	0.15625	0.037232	458241.0	0.03125	0.037237	458241.0	1	458241.0	1	458241.0	1	458241.0	1	458241.0	1	458241.0	1	458241.0	1
84042605	256	2048	2	0	420705.0	0.203125	0.038214	420705.0	0.015625	0.038068	420705.0	1	420705.0	1	420705.0	1	420705.0	1	420705.0	1	420705.0	1	421903.0	1
84093026	256	2048	2	0	332265.0	0.203125	0.03601	332265.0	0.0	0.035903	332265.0	1	332265.0	1	332265.0	1	332265.0	1	332265.0	1	332265.0	1	333612.0	1
84143447	256	2048	2	0	422485.0	0.125	0.039128	422485.0	0.015625	0.038936	422485.0	1	422485.0	1	422485.0	1	422485.0	1	422485.0	1	422485.0	1	423165.0	1
84193868	256	2048	2	0	462451.0	0.109375	0.033878	462451.0	0.015625	0.033865	462451.0	1	462451.0	1	462451.0	1	462451.0	1	462451.0	1	462451.0	1	469090.0	1
84277903	256	2048	2	0	480607.0	0.265625	0.043301	480607.0	0.046875	0.043301	480607.0	1	480607.0	1	480607.0	1	480607.0	1	480607.0	1	480607.0	1	482283.0	1
84345131	256	2048	2	0	404408.0	0.1875	0.039633	404408.0	0.03125	0.039278	404408.0	1	404408.0	1	404408.0	1	404408.0	1	404408.0	1	404408.0	1	404408.0	1
84395552	256	2048	2	0	473543.0	0.15625	0.039588	473543.0	0.03125	0.039588	473543.0	1	473543.0	1	473543.0	1	473543.0	1	473543.0	1	473543.0	1	482444.0	1
84429166	256	2048	2	0	369658.0	0.171875	0.032017	369658.0	0.015625	0.032017	369658.0	1	369658.0	1	382770.0	1	369658.0	1	369658.0	1	382770.0	1	401169.0	1
84479587	256	2048	2	0	364587.0	0.140625	0.036246	364587.0	0.03125	0.036246	364587.0	1	364587.0	1	364587.0	1	364587.0	1	364587.0	1	364587.0	1	385204.0	1
84530008	256	2048	2	0	369590.0	0.15625	0.037796	369590.0	0.046875	0.037796	369590.0	1	369590.0	1	369590.0	1	369590.0	1	369590.0	1	369590.0	1	369590.0	1
84580429	256	2048	2	0	352098.0	0.171875	0.03222	352098.0	0.046875	0.031549	352098.0	1	352098.0	1	352098.0	1	352098.0	1	352098.0	1	352098.0	1	359121.0	1
84630850	256	2048	2	0	398919.0	0.25	0.035564	398919.0	0.03125	0.035564	398919.0	1	398919.0	1	398919.0	1	398919.0	1	398919.0	1	398919.0	1	398964.0	1
84681271	256	2048	2	0	354205.0	0.234375	0.040868	354205.0	0.046875	0.040868	354205.0	1	354205.0	1	354205.0	1	354205.0	1	354205.0	1	354205.0	1	354942.0	1
84765306	256	2048	2	0	370697.0	0.15625	0.034845	370697.0	0.0	0.034845	370697.0	1	370697.0	1	370697.0	1	370697.0	1	370697.0	1	370697.0	1	370697.0	1
84815727	256	2048	2	0	377854.0	0.140625	0.03602	377854.0	0.0	0.036088	377854.0	1	377854.0	1	377854.0	1	377854.0	1	377854.0	1	377854.0	1	377854.0	1
84866148	256	2048	2	0	317675.0	0.125	0.035037	317675.0	0.015625	0.035037	317675.0	1	317675.0	1	317675.0	1	317675.0	1	317675.0	1	317675.0	1	340428.0	1
00302089	256	2048	2	0	251071.0	0.171875	0.033645	251071.0	0.015625	0.033645	251071.0	1	251071.0	1	251071.0	1	251071.0	1	251071.0	1	251071.0	1	254243.0	1
99814685	256	2048	2	0	315533.0	0.171875	0.037825	315533.0	0.015625	0.037825	315533.0	1	315533.0	1	315533.0	1	315533.0	1	315533.0	1	315533.0	1	332362.0	1
99579387	256	2048	2	0	328423.0	0.109375	0.034528	328423.0	0.03125	0.034499	328423.0	1	328423.0	1	328423.0	1	328423.0	1	328423.0	1	328423.0	1	328423.0	1
00436545	256	2048	2	0	372619.0	0.203125	0.041207	372439.0	0.03125	0.041441	372619.0	1	372619.0	1	372619.0	1	372619.0	1	372619.0	1	372619.0	1	372619.0	1
00856720	256	2048	2	0	376056.0	0.140625	0.037443	376056.0	0.015625	0.037443	376056.0	1	376056.0	1	376056.0	1	376056.0	1	376056.0	1	376056.0	1	376056.0	1
99394510	256	2048	2	0	388290.0	0.15625	0.038528	388290.0	0.03125	0.038528	388290.0	1	388290.0	1	388290.0	1	388290.0	1	388290.0	1	388290.0	1	388290.0	1
00184440	256	2048	2	0	395540.0	0.109375	0.039213	395540.0	0.015625	0.039229	395540.0	1	395540.0	1	395540.0	1	395540.0	1	395540.0	1	395540.0	1	399115.0	1
99747457	256	2048	2	0	407440.0	0.15625	0.037264	407440.0	0.046875	0.037213	407440.0	1	407440.0	1	407440.0	1	407440.0	1	407440.0	1	407440.0	1	407440.0	1
99327282	256	2048	2	0	408169.0	0.1875	0.038395	408169.0	0.046875	0.038395	408169.0	1	408169.0	1	408169.0	1	408169.0	1	408169.0	1	408169.0	1	408169.0	1
00705457	256	2048	2	0	410531.0	0.15625	0.03864	410531.0	0.03125	0.03864	410531.0	1	410531.0	1	410531.0	1	410531.0	1	410531.0	1	410531.0	1	414407.0	1
99881913	256	2048	2	0	420695.0	0.296875	0.03682	420595.0	0.015625	0.036883	420695.0	1	420695.0	1	420695.0	1	420695.0	1	420695.0	1	420695.0	1	420819.0	1
00638229	256	2048	2	0	424195.0	0.109375	0.039505	424195.0	0.03125	0.03976	424195.0	1	424195.0	1	424195.0	1	424195.0	1	424195.0	1	424195.0	1	424195.0	1
99209633	256	2048	2	0	426333.0	0.296875	0.043801	425845.734884	0.015625	0.044062	426333.0	1	426333.0	1	426333.0	1	426333.0	1	426333.0	1	426333.0	1	426439.0	1
99629808	256	2048	2	0	435961.0	0.125	0.038189	435961.0	0.03125	0.038164	435961.0	1	435961.0	1	435961.0	1	435961.0	1	435961.0	1	435961.0	1	435987.0	1
00923948	256	2048	2	0	437487.0	0.15625	0.043396	437487.0	0.015625	0.043398	437487.0	1	437487.0	1	437487.0	1	437487.0	1	437487.0	1	437487.0	1	437487.0	1
99461738	256	2048	2	0	439304.0	0.203125	0.03484	439304.0	0.078125	0.03484	439304.0	1	439304.0	1	439304.0	1	439304.0	1	439304.0	1	439304.0	1	439304.0	1
00049984	256	2048	2	0	440884.0	0.28125	0.042264	439883.919277	0.03125	0.042971	440884.0	1	440884.0	1	440884.0	1	440884.0	1	440884.0	1	440884.0	1	440884.0	1
99276861	256	2048	2	0	440952.0	0.171875	0.036158	440952.0	0.03125	0.036158	440952.0	1	440952.0	1	442287.0	1	440952.0	1	440952.0	1	442287.0	1	445217.0	1
00537387	256	2048	2	0	442958.0	0.234375	0.034046	441418.0	0.046875	0.033777	443893.0	1	443893.0	1	443893.0	1	443893.0	1	443893.0	1	443893.0	1	442958.0	1
00234861	256	2048	2	0	444292.0	0.15625	0.040366	444292.0	0.03125	0.040408	444292.0	1	444292.0	1	444292.0	1	444292.0	1	444292.0	1	444292.0	1	444292.0	1
16306078	256	2048	3	0	458054.0	0.078125	0.042138	458054.0	0.015625	0.042138	458054.0	1	458054.0	1	458054.0	1	458054.0	1	458054.0	1	458054.0	1	458054.0	1
16339692	256	2048	3	0	375739.0	0.109375	0.039727	375739.0	0.0	0.039727	375739.0	1	375739.0	1	389934.0	1	375739.0	1	375739.0	1	389934.0	1	389988.0	1
16373306	256	2048	3	0	456271.0	0.09375	0.036429	456271.0	0.015625	0.03645	456271.0	1	456271.0	1	456271.0	1	456271.0	1	456271.0	1	456271.0	1	456271.0	1
16406920	256	2048	3	0	483027.0	0.078125	0.039708	483027.0	0.03125	0.040026	483027.0	1	483027.0	1	483027.0	1	483027.0	1	483027.0	1	483027.0	1	483027.0	1
16457341	256	2048	3	0	478075.0	0.125	0.03572	478075.0	0.015625	0.035745	478075.0	1	478075.0	1	478075.0	1	478075.0	1	478075.0	1	478075.0	1	479861.0	1
16490955	256	2048	3	0	287848.0	0.0625	0.039274	287848.0	0.015625	0.039274	287848.0	1	287848.0	1	287848.0	1	287848.0	1	287848.0	1	287848.0	1	289359.0	1
16524569	256	2048	3	0	309601.0	0.125	0.037556	309601.0	0.015625	0.037538	309601.0	1	309601.0	1	309601.0	1	309601.0	1	309601.0	1	309601.0	1	309601.0	1
16558183	256	2048	3	0	394845.0	0.09375	0.03983	394845.0	0.015625	0.03983	394845.0	1	394845.0	1	394845.0	1	394845.0	1	394845.0	1	394845.0	1	421656.0	1
16591797	256	2048	3	0	416709.0	0.0625	0.037935	416709.0	0.03125	0.037809	416915.0	1	416915.0	1	416915.0	1	416915.0	1	416915.0	1	416915.0	1	423875.0	1
16625411	256	2048	3	0	328045.0	0.09375	0.038129	328045.0	0.03125	0.037715	328045.0	1	328045.0	1	328045.0	1	328045.0	1	328045.0	1	328045.0	1	331958.0	1
16659025	256	2048	3	0	404676.0	0.078125	0.034854	404676.0	0.03125	0.034854	404676.0	1	404676.0	1	404676.0	1	404676.0	1	404676.0	1	404676.0	1	408567.0	1
16709446	256	2048	3	0	445361.0	0.046875	0.039081	445361.0	0.046875	0.039066	445361.0	1	445361.0	1	445361.0	1	445361.0	1	445361.0	1	445361.0	1	457332.0	1
16743060	256	2048	3	0	485683.0	0.09375	0.041101	485683.0	0.015625	0.041101	485683.0	1	485683.0	1	485683.0	1	485683.0	1	485683.0	1	485683.0	1	485683.0	1
16793481	256	2048	3	0	530087.0	0.1875	0.037915	529831.840647	0.015625	0.03755	532844.0	1	532844.0	1	532844.0	1	532844.0	1	532844.0	1	532844.0	1	530087.0	1
16827095	256	2048	3	0	379263.0	0.078125	0.039125	379263.0	0.015625	0.039125	379263.0	1	379263.0	1	379263.0	1	379263.0	1	379263.0	1	379263.0	1	385639.0	1
16877516	256	2048	3	0	406164.0	0.078125	0.035311	406164.0	0.0	0.035259	407033.0	1	407033.0	1	407033.0	1	407033.0	1	407033.0	1	407033.0	1	434156.0	1
16911130	256	2048	3	0	396474.0	0.0625	0.039032	396474.0	0.015625	0.039032	396474.0	1	396474.0	1	399625.0	1	396474.0	1	396474.0	1	399625.0	1	412516.0	1
44997322	256	2048	3	0	408891.0	0.046875	0.035943	408891.0	0.015625	0.035943	408891.0	1	408891.0	1	408891.0	1	408891.0	1	408891.0	1	408891.0	1	420314.0	1
45047743	256	2048	3	0	419231.0	0.046875	0.036559	419231.0	0.015625	0.036521	419231.0	1	419231.0	1	419231.0	1	419231.0	1	419231.0	1	419231.0	1	419249.0	1
45098164	256	2048	3	0	440270.0	0.109375	0.038136	440270.0	0.015625	0.038136	441154.0	1	441154.0	1	441154.0	1	441154.0	1	441154.0	1	441154.0	1	441307.0	1
88412425	256	2048	3	0	275202.0	0.140625	0.035996	275202.0	0.015625	0.035996	275202.0	1	275202.0	1	275202.0	1	275202.0	1	275202.0	1	275202.0	1	277793.0	1
88446039	256	2048	3	0	431801.0	0.203125	0.033143	431801.0	0.015625	0.033143	431801.0	1	431801.0	1	431801.0	1	431801.0	1	431801.0	1	431801.0	1	432534.0	1
88496460	256	2048	3	0	405468.0	0.21875	0.038029	405468.0	0.046875	0.038029	405468.0	1	405468.0	1	405468.0	1	405468.0	1	405468.0	1	405468.0	1	407095.0	1
88546881	256	2048	3	0	405512.0	0.109375	0.032664	405512.0	0.015625	0.032664	405512.0	1	405512.0	1	405512.0	1	405512.0	1	405512.0	1	405512.0	1	405788.0	1
88597302	256	2048	3	0	467724.0	0.140625	0.038563	467724.0	0.015625	0.038508	467724.0	1	467724.0	1	467954.0	1	467724.0	1	467724.0	1	467954.0	1	468618.0	1
88630916	256	2048	3	0	448829.0	0.15625	0.035327	448829.0	0.0	0.035428	448829.0	1	448829.0	1	448829.0	1	448829.0	1	448829.0	1	448829.0	1	455378.0	1
88681337	256	2048	3	0	350516.0	0.21875	0.037766	350516.0	0.0	0.037805	351276.0	1	351276.0	1	351276.0	1	351276.0	1	351276.0	1	351276.0	1	353705.0	1
88714951	256	2048	3	0	417527.0	0.234375	0.039988	417527.0	0.046875	0.039988	417527.0	1	417527.0	1	417527.0	1	417527.0	1	417527.0	1	417527.0	1	429211.0	1
88765372	256	2048	3	0	340047.0	0.171875	0.036544	340047.0	0.03125	0.036544	340047.0	1	340047.0	1	340047.0	1	340047.0	1	340047.0	1	340047.0	1	340152.0	1
88815793	256	2048	3	0	270835.0	0.109375	0.038866	270835.0	0.015625	0.038866	270852.0	1	270852.0	1	270852.0	1	270852.0	1	270852.0	1	270852.0	1	270852.0	1
88866214	256	2048	3	0	491596.0	0.15625	0.040191	491596.0	0.03125	0.040539	491596.0	1	491596.0	1	491596.0	1	491596.0	1	491596.0	1	491596.0	1	491596.0	1
88916635	256	2048	3	0	311490.0	0.125	0.035799	311490.0	0.03125	0.035799	311490.0	1	311490.0	1	311490.0	1	311490.0	1	311490.0	1	311490.0	1	321598.0	1
88950249	256	2048	3	0	419621.0	0.15625	0.03574	419621.0	0.03125	0.035697	419621.0	1	419621.0	1	419621.0	1	419621.0	1	419621.0	1	419621.0	1	448891.0	1
89000670	256	2048	3	0	368000.0	0.34375	0.035334	366527.525126	0.015625	0.036094	368000.0	1	368000.0	1	368000.0	1	368000.0	1	368000.0	1	368000.0	1	371046.0	1
89051091	256	2048	3	0	464400.0	0.1875	0.036448	464400.0	0.0	0.036448	464400.0	1	464400.0	1	464400.0	1	464400.0	1	464400.0	1	464400.0	1	477138.0	1
89101512	256	2048	3	0	454151.0	0.15625	0.040952	454151.0	0.0	0.040886	454151.0	1	454151.0	1	454151.0	1	454151.0	1	454151.0	1	454151.0	1	455423.0	1
89135126	256	2048	3	0	458281.0	0.125	0.03782	458281.0	0.03125	0.037636	458281.0	1	458281.0	1	461010.0	1	458281.0	1	458281.0	1	461010.0	1	464940.0	1
89185547	256	2048	3	0	415327.0	0.171875	0.035654	415327.0	0.046875	0.035634	415327.0	1	415327.0	1	415327.0	1	415327.0	1	415327.0	1	415327.0	1	415327.0	1
89235968	256	2048	3	0	368965.0	0.234375	0.037253	368965.0	0.015625	0.037253	368965.0	1	368965.0	1	368965.0	1	368965.0	1	368965.0	1	368965.0	1	368965.0	1
89286389	256	2048	3	0	488828.0	0.140625	0.04007	488828.0	0.015625	0.039954	488828.0	1	489790.0	1	489790.0	1	488828.0	1	489790.0	1	489790.0	1	490092.0	1
08705589	256	2048	3	0	330918.0	0.203125	0.038027	330918.0	0.03125	0.038005	330918.0	1	330918.0	1	330918.0	1	330918.0	1	330918.0	1	330918.0	1	330918.0	1
07982888	256	2048	3	0	339648.0	0.15625	0.039456	339648.0	0.015625	0.039456	339648.0	1	339648.0	1	339648.0	1	339648.0	1	339648.0	1	339648.0	1	339664.0	1
08503905	256	2048	3	0	344692.0	0.109375	0.036888	344692.0	0.0	0.036888	344692.0	1	344692.0	1	344692.0	1	344692.0	1	344692.0	1	344692.0	1	354149.0	1
09159378	256	2048	3	0	358623.0	0.171875	0.038202	358623.0	0.015625	0.038457	358623.0	1	358623.0	1	358623.0	1	358623.0	1	358623.0	1	358623.0	1	358623.0	1
08453484	256	2048	3	0	361715.0	0.328125	0.037617	361458.973684	0.046875	0.037648	361715.0	1	361715.0	1	361715.0	1	361715.0	1	361715.0	1	361715.0	1	369925.0	1
08234993	256	2048	3	0	364719.0	0.1875	0.03768	364719.0	0.015625	0.037727	364719.0	1	364719.0	1	364719.0	1	364719.0	1	364719.0	1	364719.0	1	368244.0	1
09209799	256	2048	3	0	369348.0	0.296875	0.035595	365661.724919	0.03125	0.035915	369348.0	1	369348.0	1	369348.0	1	369348.0	1	369348.0	1	369348.0	1	369348.0	1
08604747	256	2048	3	0	379674.0	0.234375	0.040131	379190.0	0.015625	0.040029	381436.0	1	381436.0	1	381436.0	1	381436.0	1	381436.0	1	381436.0	1	382122.0	1
08806431	256	2048	3	0	391191.0	0.203125	0.040804	391191.0	0.03125	0.040804	391191.0	1	391191.0	1	391191.0	1	391191.0	1	391191.0	1	391191.0	1	395132.0	1
09310641	256	2048	3	0	392252.0	0.15625	0.03706	392134.848889	0.0625	0.037122	392252.0	1	392252.0	1	392252.0	1	392252.0	1	392252.0	1	392252.0	1	392252.0	1
09529132	256	2048	3	0	399544.0	0.359375	0.041277	399544.0	0.015625	0.041277	399544.0	1	399544.0	1	399544.0	1	399544.0	1	399544.0	1	399544.0	1	402522.0	1
08033309	256	2048	3	0	404700.0	0.125	0.037292	404447.113636	0.046875	0.037144	404700.0	1	404700.0	1	404700.0	1	404700.0	1	404700.0	1	404700.0	1	406746.0	1
09058536	256	2048	3	0	414911.0	0.28125	0.036062	414911.0	0.015625	0.036039	414911.0	1	414911.0	1	414911.0	1	414911.0	1	414911.0	1	414911.0	1	427341.0	1
08134151	256	2048	3	0	415031.0	0.421875	0.03808	414927.010638	0.03125	0.038121	415031.0	1	415031.0	1	415031.0	1	415031.0	1	415031.0	1	415031.0	1	415055.0	1
08386256	256	2048	3	0	415843.0	0.109375	0.033458	415338.973054	0.03125	0.033162	421548.0	1	421548.0	1	421548.0	1	421548.0	1	421548.0	1	421548.0	1	441537.0	1
09445097	256	2048	3	0	416503.0	0.234375	0.042974	416503.0	0.015625	0.043251	416503.0	1	416503.0	1	416503.0	1	416503.0	1	416503.0	1	416503.0	1	428913.0	1
08756010	256	2048	3	0	420905.0	0.15625	0.038798	420905.0	0.015625	0.038798	420905.0	1	420905.0	1	420905.0	1	420905.0	1	420905.0	1	420905.0	1	427592.0	1
08856852	256	2048	3	0	421304.0	0.15625	0.038192	421304.0	0.046875	0.038159	421304.0	1	421304.0	1	421304.0	1	421304.0	1	421304.0	1	421304.0	1	421304.0	1
09243413	256	2048	3	0	422580.0	0.1875	0.037459	422580.0	0.0	0.037464	422580.0	1	422580.0	1	422580.0	1	422580.0	1	422580.0	1	422580.0	1	424330.0	1
09108957	256	2048	3	0	428022.0	0.15625	0.038619	428022.0	0.046875	0.038619	428022.0	1	428022.0	1	428022.0	1	428022.0	1	428022.0	1	428022.0	1	429593.0	1
16978358	256	2048	6	0	379049.0	0.046875	0.040168	379049.0	0.0	0.040315	379049.0	1	379049.0	1	379049.0	1	379049.0	1	379049.0	1	379049.0	1	379049.0	1
16995165	256	2048	6	0	458474.0	0.078125	0.03688	458474.0	0.0	0.036753	458474.0	1	458474.0	1	458474.0	1	458474.0	1	458474.0	1	458474.0	1	466359.0	1
17028779	256	2048	6	0	307549.0	0.078125	0.038388	307549.0	0.03125	0.03839	307549.0	1	307549.0	1	307549.0	1	307549.0	1	307549.0	1	307549.0	1	307891.0	1
17062393	256	2048	6	0	303605.0	0.234375	0.036878	303602.0	0.015625	0.036875	303605.0	1	303605.0	1	303629.0	1	303605.0	1	303605.0	1	303629.0	1	306116.0	1
17112814	256	2048	6	0	440609.0	0.109375	0.036984	440547.642857	0.015625	0.037424	440609.0	1	440609.0	1	440609.0	1	440609.0	1	440609.0	1	440609.0	1	447029.0	1
17146428	256	2048	6	0	320552.0	0.15625	0.035445	320552.0	0.015625	0.035951	320552.0	1	320552.0	1	320564.0	1	320552.0	1	320552.0	1	320564.0	1	340070.0	1
17180042	256	2048	6	0	280891.0	0.109375	0.03761	280891.0	0.03125	0.03761	280891.0	1	280891.0	1	280891.0	1	280891.0	1	280891.0	1	280891.0	1	280891.0	1
17230463	256	2048	6	0	370821.0	0.203125	0.038926	365510.25641	0.03125	0.038302	371028.0	1	371028.0	1	371028.0	1	371028.0	1	371028.0	1	371028.0	1	371028.0	1
17280884	256	2048	6	0	264033.0	0.09375	0.038533	264033.0	0.0	0.038533	264033.0	1	264033.0	1	264033.0	1	264033.0	1	264033.0	1	264033.0	1	264033.0	1
17314498	256	2048	6	0	444607.0	0.109375	0.036185	444607.0	0.015625	0.036185	444607.0	1	444607.0	1	446424.0	1	444607.0	1	444607.0	1	446424.0	1	447805.0	1
17348112	256	2048	6	0	363943.0	0.0625	0.041523	363943.0	0.03125	0.041534	363943.0	1	363943.0	1	363943.0	1	363943.0	1	363943.0	1	363943.0	1	363943.0	1
17381726	256	2048	6	0	379849.0	0.046875	0.035005	379849.0	0.0	0.035005	379849.0	1	379849.0	1	380840.0	1	379849.0	1	379849.0	1	380840.0	1	381440.0	1
17415340	256	2048	6	0	239782.0	0.109375	0.037828	239782.0	0.0	0.037828	239796.0	1	239796.0	1	239796.0	1	239796.0	1	239796.0	1	239796.0	1	239796.0	1
17465761	256	2048	6	0	432630.0	0.078125	0.038393	432630.0	0.015625	0.038409	441823.0	1	441823.0	1	441823.0	1	441823.0	1	441823.0	1	441823.0	1	441823.0	1
17499375	256	2048	6	0	375927.0	0.21875	0.037492	375011.364407	0.0	0.037277	382575.0	1	382575.0	1	382575.0	1	382575.0	1	382575.0	1	382575.0	1	387391.0	1
17532989	256	2048	6	0	239174.0	0.140625	0.038124	239174.0	0.015625	0.038124	239174.0	1	239174.0	1	239174.0	1	239174.0	1	239174.0	1	239174.0	1	245301.0	1
17566603	256	2048	6	0	359027.0	0.078125	0.037251	359027.0	0.0	0.037272	359027.0	1	359027.0	1	359027.0	1	359027.0	1	359027.0	1	359027.0	1	359041.0	1
17600217	256	2048	6	0	364694.0	0.078125	0.044951	364694.0	0.015625	0.044925	364694.0	1	364694.0	1	364694.0	1	364694.0	1	364694.0	1	364694.0	1	368786.0	1
17633831	256	2048	6	0	280023.0	0.078125	0.038788	280023.0	0.015625	0.03882	280023.0	1	280023.0	1	280023.0	1	280023.0	1	280023.0	1	280023.0	1	282285.0	1
17667445	256	2048	6	0	288913.0	0.078125	0.038654	288913.0	0.015625	0.038513	288913.0	1	288913.0	1	288913.0	1	288913.0	1	288913.0	1	288913.0	1	288913.0	1
92681403	256	2048	6	0	307738.0	0.15625	0.038475	307738.0	0.015625	0.038475	307738.0	1	307738.0	1	314639.0	1	307738.0	1	307738.0	1	314639.0	1	314639.0	1
92731824	256	2048	6	0	365786.0	0.125	0.039429	365786.0	0.0	0.039015	365786.0	1	365786.0	1	365786.0	1	365786.0	1	365786.0	1	365786.0	1	381601.0	1
92782245	256	2048	6	0	353297.0	0.140625	0.038322	353297.0	0.03125	0.038313	353297.0	1	353297.0	1	353297.0	1	353297.0	1	353297.0	1	353297.0	1	363755.0	1
92815859	256	2048	6	0	407219.0	0.109375	0.03981	407219.0	0.0625	0.039594	407219.0	1	407219.0	1	407219.0	1	407219.0	1	407219.0	1	407219.0	1	407219.0	1
92866280	256	2048	6	0	308120.0	0.140625	0.035844	308120.0	0.0	0.035848	308120.0	1	308120.0	1	308120.0	1	308120.0	1	308120.0	1	308120.0	1	329818.0	1
92933508	256	2048	6	0	187290.0	0.171875	0.037953	187290.0	0.015625	0.038047	187290.0	1	187290.0	1	187290.0	1	187290.0	1	187290.0	1	187290.0	1	188405.0	1
92983929	256	2048	6	0	348397.0	0.125	0.037313	348397.0	0.03125	0.037157	348397.0	1	358641.0	1	359070.0	1	348397.0	1	358641.0	1	359070.0	1	364662.0	1
93034350	256	2048	6	0	356724.0	0.234375	0.039258	356399.505747	0.015625	0.039182	357022.0	1	357022.0	1	357022.0	1	357022.0	1	357022.0	1	357022.0	1	357144.0	1
93067964	256	2048	6	0	373648.0	0.15625	0.035137	373648.0	0.015625	0.035137	376243.0	1	376243.0	1	376243.0	1	376165.0	1	376165.0	1	376165.0	1	376419.0	1
93118385	256	2048	6	0	282609.0	0.125	0.03227	282609.0	0.015625	0.03227	282609.0	1	282609.0	1	282609.0	1	282609.0	1	282609.0	1	282609.0	1	295988.0	1
93168806	256	2048	6	0	299464.0	0.171875	0.03892	299464.0	0.015625	0.03892	299464.0	1	299464.0	1	299464.0	1	299464.0	1	299464.0	1	299464.0	1	301327.0	1
93219227	256	2048	6	0	403113.0	0.09375	0.039105	403113.0	0.015625	0.039105	403113.0	1	403113.0	1	403113.0	1	403113.0	1	403113.0	1	403113.0	1	413099.0	1
93269648	256	2048	6	0	478658.0	0.171875	0.041075	478658.0	0.03125	0.040907	478658.0	1	478658.0	1	478658.0	1	478658.0	1	478658.0	1	478658.0	1	482614.0	1
93320069	256	2048	6	0	232869.0	0.171875	0.037803	232869.0	0.046875	0.037803	232869.0	1	232869.0	1	232869.0	1	232869.0	1	232869.0	1	232869.0	1	239667.0	1
93370490	256	2048	6	0	358348.0	0.25	0.036513	358348.0	0.0	0.036513	358348.0	1	358348.0	1	358348.0	1	358348.0	1	358348.0	1	358348.0	1	360706.0	1
93420911	256	2048	6	0	355979.0	0.15625	0.039967	355979.0	0.015625	0.040185	356139.0	1	356139.0	1	356139.0	1	356139.0	1	356139.0	1	356139.0	1	357828.0	1
93471332	256	2048	6	0	390512.0	0.1875	0.039859	390405.0	0.03125	0.039918	390512.0	1	390512.0	1	390512.0	1	390512.0	1	390512.0	1	390512.0	1	398307.0	1
93521753	256	2048	6	0	299405.0	0.140625	0.037353	299405.0	0.03125	0.037456	299405.0	1	299405.0	1	299405.0	1	299405.0	1	299405.0	1	299405.0	1	301240.0	1
93572174	256	2048	6	0	388525.0	0.140625	0.036892	388525.0	0.03125	0.036951	388525.0	1	388525.0	1	388525.0	1	388525.0	1	388525.0	1	388525.0	1	415594.0	1
93622595	256	2048	6	0	328981.0	0.21875	0.039455	328981.0	0.046875	0.039453	328981.0	1	328981.0	1	328981.0	1	328981.0	1	328981.0	1	328981.0	1	354429.0	1
27327745	256	2048	6	0	214945.0	0.15625	0.035518	214945.0	0.0	0.035518	214945.0	1	214945.0	1	214945.0	1	214945.0	1	214945.0	1	214945.0	1	246242.0	1
25462168	256	2048	6	0	225678.0	0.1875	0.036649	225678.0	0.0	0.036711	226333.0	1	226333.0	1	227479.0	1	226333.0	1	226333.0	1	227479.0	1	234576.0	1
25915957	256	2048	6	0	243165.0	0.25	0.040699	243165.0	0.046875	0.040699	243165.0	1	243165.0	1	243165.0	1	243165.0	1	243165.0	1	243165.0	1	246316.0	1
26218483	256	2048	6	0	252871.0	0.421875	0.038915	252871.0	0.03125	0.038915	252871.0	1	252871.0	1	252871.0	1	252871.0	1	252871.0	1	252871.0	1	273867.0	1
27613464	256	2048	6	0	253339.0	0.28125	0.040194	250301.0	0.015625	0.039049	256421.0	1	256421.0	1	256421.0	1	256421.0	1	256421.0	1	256421.0	1	253361.0	1
26420167	256	2048	6	0	265429.0	0.484375	0.038539	265429.0	0.03125	0.038554	265429.0	1	265429.0	1	265429.0	1	265429.0	1	265429.0	1	265429.0	1	265429.0	1
26016799	256	2048	6	0	277407.0	1.078125	0.040394	276939.553191	0.015625	0.039871	279366.0	1	279366.0	1	277407.0	1	279366.0	1	279366.0	1	277407.0	1	277407.0	1
25529396	256	2048	6	0	292985.0	0.125	0.037091	292985.0	0.0625	0.037091	292985.0	1	292985.0	1	292985.0	1	292985.0	1	292985.0	1	292985.0	1	295702.0	1
27529429	256	2048	6	0	299682.0	0.125	0.040596	299682.0	0.0	0.040637	299682.0	1	299682.0	1	299682.0	1	299682.0	1	299682.0	1	299682.0	1	311079.0	1
26117641	256	2048	6	0	311159.0	0.28125	0.037874	311159.0	0.015625	0.037874	311159.0	1	311159.0	1	314786.0	1	311159.0	1	311159.0	1	314786.0	1	316469.0	1
26605044	256	2048	6	0	314973.0	0.265625	0.036763	314973.0	0.015625	0.036763	314973.0	1	314973.0	1	314973.0	1	314973.0	1	314973.0	1	314973.0	1	317663.0	1
25680659	256	2048	6	0	322050.0	0.203125	0.041044	322050.0	0.046875	0.041061	322050.0	1	322050.0	1	323154.0	1	322050.0	1	322050.0	1	323154.0	1	332802.0	1
27747920	256	2048	6	0	325634.0	0.15625	0.036166	325634.0	0.03125	0.036009	325634.0	1	325634.0	1	325634.0	1	325634.0	1	325634.0	1	325634.0	1	329152.0	1
26521009	256	2048	6	0	332355.0	0.234375	0.040684	330987.0	0.0	0.040378	333208.0	1	333208.0	1	333208.0	1	333208.0	1	333208.0	1	333208.0	1	334719.0	1
25630238	256	2048	6	0	337210.0	0.140625	0.039954	337210.0	0.015625	0.039869	337210.0	1	337210.0	1	337210.0	1	337210.0	1	337210.0	1	337210.0	1	337210.0	1
27109254	256	2048	6	0	339358.0	0.21875	0.038914	339358.0	0.0	0.038914	339358.0	1	339358.0	1	339358.0	1	339358.0	1	339358.0	1	339358.0	1	349308.0	1
26655465	256	2048	6	0	345263.0	0.078125	0.035156	345263.0	0.015625	0.035156	345263.0	1	345263.0	1	345985.0	1	345263.0	1	345263.0	1	345985.0	1	353684.0	1
27193289	256	2048	6	0	346573.0	0.140625	0.041	346573.0	0.046875	0.041005	346573.0	1	346573.0	1	346573.0	1	346573.0	1	346573.0	1	346573.0	1	349962.0	1
27680692	256	2048	6	0	353016.0	0.109375	0.038765	353016.0	0.015625	0.039323	353016.0	1	353016.0	1	353016.0	1	353016.0	1	353016.0	1	353016.0	1	357860.0	1
27394973	256	2048	6	0	362562.0	0.21875	0.034927	361695.315068	0.0	0.033949	362562.0	1	362562.0	1	362562.0	1	362562.0	1	362562.0	1	362562.0	1	362612.0	1
17701059	256	2048	8	0	237614.0	0.09375	0.041033	237089.346535	0.046875	0.040607	237908.0	1	237908.0	1	237908.0	1	237908.0	1	237908.0	1	237908.0	1	248515.0	1
17734673	256	2048	8	0	247189.0	0.0625	0.036943	247018.0	0.03125	0.037399	247189.0	1	247189.0	1	247189.0	1	247189.0	1	247189.0	1	247189.0	1	258250.0	1
17785094	256	2048	8	0	321625.0	0.078125	0.037622	321625.0	0.015625	0.037637	322879.0	1	322879.0	1	322879.0	1	322879.0	1	322879.0	1	322879.0	1	321625.0	1
17818708	256	2048	8	0	455192.0	0.140625	0.039097	454851.901186	0.015625	0.039022	455192.0	1	455192.0	1	455192.0	1	455192.0	1	455192.0	1	455192.0	1	457277.0	1
17852322	256	2048	8	0	225738.0	0.046875	0.038378	225738.0	0.015625	0.038389	225929.0	1	225929.0	1	225929.0	1	225929.0	1	225929.0	1	225929.0	1	234307.0	1
17885936	256	2048	8	0	278805.0	0.09375	0.031754	278805.0	0.0	0.031846	279530.0	1	279530.0	1	281165.0	1	279530.0	1	279530.0	1	281165.0	1	292808.0	1
17919550	256	2048	8	0	316774.0	0.125	0.042676	315577.937824	0.03125	0.042145	316774.0	1	316774.0	1	316774.0	1	316774.0	1	316774.0	1	316774.0	1	324386.0	1
17969971	256	2048	8	0	252154.0	0.0625	0.0368	252154.0	0.015625	0.0368	252421.0	1	252421.0	1	252421.0	1	252421.0	1	252421.0	1	252421.0	1	252820.0	1
18003585	256	2048	8	0	244174.0	0.0625	0.036841	244174.0	0.03125	0.036841	244174.0	1	244174.0	1	244174.0	1	244174.0	1	244174.0	1	244174.0	1	249587.0	1
18037199	256	2048	8	0	400799.0	0.125	0.038396	400341.451957	0.015625	0.03839	400799.0	1	400799.0	1	400799.0	1	400799.0	1	400799.0	1	400799.0	1	411370.0	1
18070813	256	2048	8	0	294028.0	0.21875	0.038431	292781.0	0.0	0.038321	304572.0	1	304572.0	1	304789.0	1	304572.0	1	304572.0	1	304789.0	1	311495.0	1
18121234	256	2048	8	0	259886.0	0.09375	0.037711	259886.0	0.03125	0.037711	259886.0	1	259886.0	1	259886.0	1	259886.0	1	259886.0	1	259886.0	1	261680.0	1
18154848	256	2048	8	0	379568.0	0.09375	0.034943	379568.0	0.015625	0.034943	379568.0	1	379568.0	1	379568.0	1	379568.0	1	379568.0	1	379568.0	1	380087.0	1
18188462	256	2048	8	0	234625.0	0.03125	0.040758	234625.0	0.015625	0.040807	234625.0	1	234625.0	1	234625.0	1	234625.0	1	234625.0	1	234625.0	1	243200.0	1
18222076	256	2048	8	0	257769.0	0.140625	0.03639	257452.13913	0.0	0.036462	262906.0	1	262906.0	1	262906.0	1	262906.0	1	262906.0	1	262906.0	1	262906.0	1
18255690	256	2048	8	0	387995.0	0.078125	0.034107	387995.0	0.0	0.034636	388673.0	1	388673.0	1	388769.0	1	388673.0	1	388673.0	1	388769.0	1	420995.0	1
18289304	256	2048	8	0	241488.0	0.078125	0.041707	241488.0	0.03125	0.041068	241488.0	1	241488.0	1	241488.0	1	241488.0	1	241488.0	1	241488.0	1	241488.0	1
18322918	256	2048	8	0	288300.0	0.046875	0.036698	288300.0	0.03125	0.036698	288300.0	1	288300.0	1	288300.0	1	288300.0	1	288300.0	1	288300.0	1	297588.0	1
18356532	256	2048	8	0	248411.0	0.0625	0.039374	248336.585366	0.0	0.039345	255753.0	1	255753.0	1	255753.0	1	255753.0	1	255753.0	1	255753.0	1	260451.0	1
45148585	256	2048	8	0	378933.0	0.1875	0.038897	378552.777778	0.03125	0.038817	378933.0	1	378933.0	1	378933.0	1	378933.0	1	378933.0	1	378933.0	1	407603.0	1
04563953	256	2048	8	0	410656.0	0.140625	0.037355	410656.0	0.015625	0.037355	410656.0	1	410656.0	1	410656.0	1	410656.0	1	410656.0	1	410656.0	1	413617.0	1
04597567	256	2048	8	0	190776.0	0.125	0.035586	190776.0	0.015625	0.035517	190776.0	1	190776.0	1	190776.0	1	190776.0	1	190776.0	1	190776.0	1	223027.0	1
04647988	256	2048	8	0	349377.0	0.359375	0.035604	346168.0	0.0	0.035285	349604.0	1	349604.0	1	349734.0	1	349604.0	1	349604.0	1	349734.0	1	383923.0	1
04698409	256	2048	8	0	342368.0	0.1875	0.039284	342368.0	0.0	0.039284	342368.0	1	342368.0	1	342368.0	1	342368.0	1	342368.0	1	342368.0	1	342368.0	1
04732023	256	2048	8	0	494650.0	0.109375	0.041733	494135.226891	0.0	0.041503	495905.0	1	495905.0	1	495905.0	1	495905.0	1	495905.0	1	495905.0	1	499094.0	1
04782444	256	2048	8	0	244890.0	0.171875	0.037833	244890.0	0.015625	0.037833	244890.0	1	244890.0	1	244890.0	1	244890.0	1	244890.0	1	244890.0	1	244960.0	1
04832865	256	2048	8	0	264962.0	0.171875	0.039913	264962.0	0.015625	0.039846	264962.0	1	264962.0	1	264962.0	1	264962.0	1	264962.0	1	264962.0	1	270399.0	1
04866479	256	2048	8	0	286316.0	0.171875	0.037474	286316.0	0.03125	0.037623	286316.0	1	286316.0	1	287519.0	1	286316.0	1	286316.0	1	287519.0	1	310947.0	1
04916900	256	2048	8	0	215791.0	0.203125	0.042757	215791.0	0.03125	0.04294	215791.0	1	215791.0	1	215791.0	1	215791.0	1	215791.0	1	215791.0	1	221154.0	1
04950514	256	2048	8	0	362379.0	0.15625	0.037764	361916.115385	0.046875	0.037201	363847.0	1	363847.0	1	363847.0	1	363847.0	1	363847.0	1	363847.0	1	365084.0	1
05017742	256	2048	8	0	310388.0	0.21875	0.038421	310388.0	0.03125	0.038419	310388.0	1	310388.0	1	310388.0	1	310388.0	1	310388.0	1	310388.0	1	310388.0	1
05051356	256	2048	8	0	206613.0	0.171875	0.037658	206613.0	0.015625	0.037639	206613.0	1	206613.0	1	206613.0	1	206613.0	1	206613.0	1	206613.0	1	206613.0	1
05101777	256	2048	8	0	365029.0	0.28125	0.04114	364393.0	0.03125	0.04163	365029.0	1	365029.0	1	365081.0	1	365029.0	1	365029.0	1	365081.0	1	365081.0	1
05152198	256	2048	8	0	272448.0	0.140625	0.037298	272448.0	0.046875	0.037298	272448.0	1	272448.0	1	272448.0	1	272448.0	1	272448.0	1	272448.0	1	275101.0	1
05185812	256	2048	8	0	279734.0	0.171875	0.038762	279734.0	0.015625	0.038762	279734.0	1	279734.0	1	279734.0	1	279734.0	1	279734.0	1	279734.0	1	283557.0	1
05236233	256	2048	8	0	378247.0	0.109375	0.039297	378247.0	0.015625	0.039297	378247.0	1	378247.0	1	378791.0	1	378247.0	1	378247.0	1	378791.0	1	378791.0	1
05286654	256	2048	8	0	422449.0	0.125	0.039543	422449.0	0.03125	0.039856	422449.0	1	422449.0	1	422449.0	1	422449.0	1	422449.0	1	422449.0	1	425021.0	1
05337075	256	2048	8	0	425193.0	0.125	0.040013	425193.0	0.03125	0.040005	425193.0	1	425193.0	1	425193.0	1	425193.0	1	425193.0	1	425193.0	1	425997.0	1
05370689	256	2048	8	0	371436.0	0.15625	0.042008	371436.0	0.046875	0.041749	371436.0	1	371436.0	1	371436.0	1	371436.0	1	371436.0	1	371436.0	1	373242.0	1
62400905	256	2048	8	0	299744.0	0.203125	0.040462	299744.0	0.03125	0.040456	299744.0	1	299744.0	1	299744.0	1	299744.0	1	299744.0	1	299744.0	1	306640.0	1
35025351	256	2048	8	0	190049.0	0.296875	0.038645	190037.0	0.03125	0.038706	190049.0	1	190049.0	1	190049.0	1	190049.0	1	190049.0	1	190049.0	1	208063.0	1
35664017	256	2048	8	0	193064.0	0.21875	0.038399	193064.0	0.015625	0.038399	193064.0	1	193064.0	1	193064.0	1	193064.0	1	193064.0	1	193064.0	1	195462.0	1
36067385	256	2048	8	0	197905.0	0.171875	0.038253	197905.0	0.03125	0.038253	197905.0	1	197905.0	1	197905.0	1	197905.0	1	197905.0	1	197905.0	1	199289.0	1
35495947	256	2048	8	0	208976.0	0.1875	0.041146	208976.0	0.0	0.041146	208976.0	1	208976.0	1	208976.0	1	208976.0	1	208976.0	1	208976.0	1	216453.0	1
35613596	256	2048	8	0	212320.0	0.140625	0.03845	212320.0	0.03125	0.038415	212320.0	1	212320.0	1	212320.0	1	212320.0	1	212320.0	1	212320.0	1	212797.0	1
35126193	256	2048	8	0	215834.0	0.109375	0.044497	215834.0	0.03125	0.044497	215834.0	1	215834.0	1	215834.0	1	215834.0	1	215834.0	1	215834.0	1	216896.0	1
35815280	256	2048	8	0	219744.0	0.21875	0.040842	219375.0	0.0	0.040559	220951.0	1	220951.0	1	220951.0	1	220951.0	1	220951.0	1	220951.0	1	219744.0	1
35227035	256	2048	8	0	224551.0	0.140625	0.040059	224551.0	0.0	0.040061	224551.0	1	224551.0	1	224551.0	1	224551.0	1	224551.0	1	224551.0	1	224551.0	1
35176614	256	2048	8	0	226247.0	0.09375	0.039869	226247.0	0.0625	0.039901	228023.0	1	228023.0	1	228023.0	1	228023.0	1	228023.0	1	228023.0	1	228386.0	1
35277456	256	2048	8	0	232840.0	0.171875	0.037971	232840.0	0.015625	0.037402	232840.0	1	232840.0	1	232840.0	1	232840.0	1	232840.0	1	232840.0	1	236120.0	1
34924509	256	2048	8	0	253088.0	0.140625	0.043251	253088.0	0.03125	0.042976	253088.0	1	253088.0	1	253088.0	1	253088.0	1	253088.0	1	253088.0	1	258432.0	1
34706018	256	2048	8	0	262748.0	0.140625	0.041291	262748.0	0.03125	0.041291	262748.0	1	262748.0	1	262748.0	1	262748.0	1	262748.0	1	262748.0	1	269561.0	1
34974930	256	2048	8	0	283475.0	0.140625	0.040264	283475.0	0.046875	0.040202	283475.0	1	283475.0	1	283475.0	1	283475.0	1	283475.0	1	283475.0	1	288913.0	1
34521141	256	2048	8	0	287638.0	0.296875	0.036452	287638.0	0.015625	0.036452	287638.0	1	287638.0	1	287638.0	1	287638.0	1	287638.0	1	287638.0	1	308930.0	1
35445526	256	2048	8	0	305761.0	0.140625	0.03855	305761.0	0.03125	0.038427	306506.0	1	306506.0	1	306506.0	1	306506.0	1	306506.0	1	306506.0	1	323591.0	1
34823667	256	2048	8	0	305808.0	0.109375	0.042169	305808.0	0.0	0.04165	305808.0	1	305808.0	1	305808.0	1	305808.0	1	305808.0	1	305808.0	1	307777.0	1
35764859	256	2048	8	0	308163.0	0.1875	0.038979	308163.0	0.0	0.038993	308163.0	1	308163.0	1	308163.0	1	308163.0	1	308163.0	1	308163.0	1	334247.0	1
35966543	256	2048	8	0	312299.0	0.140625	0.034806	312299.0	0.0	0.034806	312299.0	1	312299.0	1	319476.0	1	312299.0	1	312299.0	1	319476.0	1	319476.0	1
35075772	256	2048	8	0	313338.0	0.265625	0.03955	313338.0	0.03125	0.039631	314571.0	1	314571.0	1	314571.0	1	314571.0	1	314571.0	1	314571.0	1	324102.0	1
35865701	256	2048	8	0	316789.0	0.15625	0.035309	316789.0	0.0	0.035309	316789.0	1	316789.0	1	316789.0	1	316789.0	1	316789.0	1	316789.0	1	324664.0	1
22020458	512	2048	3	0	1623225.0	0.140625	0.076679	1623225.0	0.078125	0.076675	1623225.0	1	1623225.0	1	1623225.0	1	1623225.0	1	1623225.0	1	1623225.0	1	1627335.0	1
22070879	512	2048	3	0	1692704.0	0.140625	0.078563	1692647.497992	0.0	0.078553	1716499.0	1	1716499.0	1	1716499.0	1	1716499.0	1	1716499.0	1	1716499.0	1	1693829.0	1
22121300	512	2048	3	0	1773625.0	0.15625	0.08034	1773625.0	0.015625	0.08034	1782696.0	1	1782696.0	1	1782696.0	1	1782696.0	1	1782696.0	1	1782696.0	1	1808998.0	1
22154914	512	2048	3	0	1728444.0	0.109375	0.081542	1728444.0	0.03125	0.081542	1728444.0	1	1728444.0	1	1729028.0	1	1728444.0	1	1728444.0	1	1729028.0	1	1729028.0	1
22188528	512	2048	3	0	1718665.0	0.109375	0.08246	1718584.0	0.046875	0.082715	1718665.0	1	1718665.0	1	1718665.0	1	1718665.0	1	1718665.0	1	1718665.0	1	1745509.0	1
22222142	512	2048	3	0	1651563.0	0.09375	0.075919	1651563.0	0.015625	0.075923	1651563.0	1	1651563.0	1	1651563.0	1	1651563.0	1	1651563.0	1	1651563.0	1	1698312.0	1
22255756	512	2048	3	0	1715284.0	0.125	0.075352	1715265.123596	0.0	0.075238	1727211.0	1	1727211.0	1	1727211.0	1	1727211.0	1	1727211.0	1	1727211.0	1	1721002.0	1
22306177	512	2048	3	0	1928784.0	0.125	0.087489	1928784.0	0.046875	0.08746	1928784.0	1	1928784.0	1	1928784.0	1	1928784.0	1	1928784.0	1	1928784.0	1	1928784.0	1
22339791	512	2048	3	0	1797819.0	0.078125	0.087934	1797819.0	0.0625	0.087946	1797819.0	1	1797819.0	1	1797819.0	1	1797819.0	1	1797819.0	1	1797819.0	1	1798797.0	1
22373405	512	2048	3	0	1637181.0	0.09375	0.077213	1637181.0	0.03125	0.077213	1637181.0	1	1637181.0	1	1637181.0	1	1637181.0	1	1637181.0	1	1637181.0	1	1671612.0	1
22423826	512	2048	3	0	1734823.0	0.171875	0.077954	1734823.0	0.03125	0.077929	1734823.0	1	1734823.0	1	1734823.0	1	1734823.0	1	1734823.0	1	1734823.0	1	1778401.0	1
22457440	512	2048	3	0	1752707.0	0.140625	0.084689	1752707.0	0.046875	0.084702	1752707.0	1	1759982.0	1	1759982.0	1	1752707.0	1	1759982.0	1	1759982.0	1	1773657.0	1
22491054	512	2048	3	0	1609843.0	0.109375	0.079459	1609843.0	0.015625	0.079396	1609843.0	1	1609843.0	1	1609843.0	1	1609843.0	1	1609843.0	1	1609843.0	1	1618389.0	1
22524668	512	2048	3	0	1662411.0	0.171875	0.082194	1659273.757396	0.03125	0.08107	1669103.0	1	1669103.0	1	1669103.0	1	1669103.0	1	1669103.0	1	1669103.0	1	1662411.0	1
22575089	512	2048	3	0	1851565.0	0.265625	0.081956	1851523.0	0.03125	0.081681	1853246.0	1	1853246.0	1	1853246.0	1	1853246.0	1	1853246.0	1	1853246.0	1	1869103.0	1
22608703	512	2048	3	0	1737080.0	0.109375	0.08083	1737051.0	0.015625	0.080698	1737080.0	1	1737080.0	1	1760432.0	1	1737080.0	1	1737080.0	1	1760432.0	1	1760432.0	1
22659124	512	2048	3	0	1719361.0	0.171875	0.084124	1719271.232558	0.046875	0.083747	1720960.0	1	1720960.0	1	1720960.0	1	1720960.0	1	1720960.0	1	1720960.0	1	1738528.0	1
22692738	512	2048	3	0	1690729.0	0.28125	0.08046	1690108.018868	0.015625	0.08045	1690729.0	1	1690729.0	1	1690729.0	1	1690729.0	1	1690729.0	1	1690729.0	1	1690975.0	1
22743159	512	2048	3	0	1851233.0	0.125	0.086949	1850689.825175	0.015625	0.087637	1851233.0	1	1851233.0	1	1851233.0	1	1851233.0	1	1851233.0	1	1851233.0	1	1858285.0	1
22776773	512	2048	3	0	1734257.0	0.125	0.079481	1734257.0	0.015625	0.079481	1734257.0	1	1734257.0	1	1734768.0	1	1734257.0	1	1734257.0	1	1734768.0	1	1748948.0	1
84916569	512	2048	3	0	1632072.0	0.171875	0.080827	1632072.0	0.046875	0.08084	1632072.0	1	1632072.0	1	1632072.0	1	1632072.0	1	1632072.0	1	1632072.0	1	1632072.0	1
84966990	512	2048	3	0	1514517.0	0.234375	0.074291	1514299.225806	0.0625	0.074913	1514517.0	1	1514517.0	1	1514517.0	1	1514517.0	1	1514517.0	1	1514517.0	1	1526631.0	1
85034218	512	2048	3	0	1713748.0	0.25	0.078802	1712742.829787	0.015625	0.07837	1716084.0	1	1716084.0	1	1770079.0	1	1716084.0	1	1716084.0	1	1770079.0	1	1770079.0	1
85084639	512	2048	3	0	1521891.0	0.171875	0.075137	1521891.0	0.046875	0.075137	1521891.0	1	1521891.0	1	1521891.0	1	1521891.0	1	1521891.0	1	1521891.0	1	1542949.0	1
85135060	512	2048	3	0	1715670.0	0.28125	0.082042	1715486.078431	0.078125	0.081942	1718505.0	1	1718505.0	1	1718505.0	1	1718505.0	1	1718505.0	1	1718505.0	1	1718505.0	1
85185481	512	2048	3	0	1720477.0	0.15625	0.082468	1720372.931034	0.078125	0.08278	1720477.0	1	1720477.0	1	1720477.0	1	1720477.0	1	1720477.0	1	1720477.0	1	1733976.0	1
85252709	512	2048	3	0	1977822.0	0.234375	0.086174	1977822.0	0.046875	0.086174	1977822.0	1	1977822.0	1	1977822.0	1	1977822.0	1	1977822.0	1	1977822.0	1	1984423.0	1
85303130	512	2048	3	0	1644214.0	0.25	0.078485	1644214.0	0.015625	0.078391	1644214.0	1	1644214.0	1	1644214.0	1	1644214.0	1	1644214.0	1	1644214.0	1	1672880.0	1
85353551	512	2048	3	0	1471671.0	0.234375	0.068817	1471671.0	0.03125	0.068817	1471671.0	1	1471671.0	1	1471671.0	1	1471671.0	1	1471671.0	1	1471671.0	1	1471671.0	1
85403972	512	2048	3	0	1752436.0	0.15625	0.083296	1752436.0	0.03125	0.083296	1752751.0	1	1752751.0	1	1752751.0	1	1752751.0	1	1752751.0	1	1752751.0	1	1768594.0	1
85454393	512	2048	3	0	1843263.0	0.203125	0.080616	1843263.0	0.078125	0.080616	1847203.0	1	1847203.0	1	1847203.0	1	1847203.0	1	1847203.0	1	1847203.0	1	1850700.0	1
85504814	512	2048	3	0	1843680.0	0.140625	0.083049	1843680.0	0.03125	0.083115	1843680.0	1	1843680.0	1	1843680.0	1	1843680.0	1	1843680.0	1	1843680.0	1	1844648.0	1
85555235	512	2048	3	0	1742402.0	0.234375	0.076381	1742402.0	0.015625	0.076466	1742402.0	1	1742402.0	1	1758349.0	1	1742402.0	1	1742402.0	1	1758349.0	1	1759519.0	1
85605656	512	2048	3	0	1510817.0	0.140625	0.071197	1510817.0	0.03125	0.071087	1510817.0	1	1510817.0	1	1510817.0	1	1510817.0	1	1510817.0	1	1510817.0	1	1512595.0	1
85656077	512	2048	3	0	1901224.0	0.15625	0.08255	1901224.0	0.0	0.08255	1901224.0	1	1901224.0	1	1901224.0	1	1901224.0	1	1901224.0	1	1901224.0	1	1901224.0	1
85706498	512	2048	3	0	1737861.0	0.171875	0.07408	1737861.0	0.046875	0.074069	1737861.0	1	1737861.0	1	1765598.0	1	1737861.0	1	1737861.0	1	1765598.0	1	1765598.0	1
85756919	512	2048	3	0	1946844.0	0.28125	0.084649	1946844.0	0.0625	0.084637	1946844.0	1	1946844.0	1	1946844.0	1	1946844.0	1	1946844.0	1	1946844.0	1	1957754.0	1
85807340	512	2048	3	0	1665041.0	0.265625	0.081735	1665041.0	0.015625	0.081735	1665041.0	1	1665041.0	1	1665041.0	1	1665041.0	1	1665041.0	1	1665041.0	1	1737094.0	1
85857761	512	2048	3	0	1589979.0	0.21875	0.074694	1589979.0	0.046875	0.074662	1589979.0	1	1589979.0	1	1589979.0	1	1589979.0	1	1589979.0	1	1589979.0	1	1590052.0	1
62232835	512	2048	3	0	1973516.0	0.140625	0.079842	1973516.0	0.0625	0.07985	1973516.0	1	1973516.0	1	1973516.0	1	1973516.0	1	1973516.0	1	1973516.0	1	1981711.0	1
03024823	512	2048	3	0	1554409.0	0.25	0.075255	1554409.0	0.0625	0.075255	1554409.0	1	1554409.0	1	1554409.0	1	1554409.0	1	1554409.0	1	1554409.0	1	1569012.0	1
01344123	512	2048	3	0	1559197.0	0.1875	0.077399	1559197.0	0.03125	0.077394	1559197.0	1	1559197.0	1	1559197.0	1	1559197.0	1	1559197.0	1	1559197.0	1	1567017.0	1
03276928	512	2048	3	0	1586068.0	0.265625	0.079116	1585779.196755	0.0625	0.079017	1616646.0	1	1616646.0	1	1616646.0	1	1590887.0	1	1590887.0	1	1590887.0	1	1590887.0	1
01881947	512	2048	3	0	1588670.0	0.171875	0.079284	1588670.0	0.03125	0.079283	1588670.0	1	1588670.0	1	1611859.0	1	1588670.0	1	1588670.0	1	1611859.0	1	1614396.0	1
00974369	512	2048	3	0	1591833.0	0.1875	0.076359	1591833.0	0.0625	0.076428	1591833.0	1	1591833.0	1	1591833.0	1	1591833.0	1	1591833.0	1	1591833.0	1	1625596.0	1
01159246	512	2048	3	0	1686114.0	0.171875	0.084132	1686114.0	0.078125	0.084168	1686114.0	1	1686114.0	1	1686114.0	1	1686114.0	1	1686114.0	1	1686114.0	1	1694749.0	1
01680263	512	2048	3	0	1690481.0	0.328125	0.081691	1690481.0	0.046875	0.081689	1690481.0	1	1690481.0	1	1690481.0	1	1690481.0	1	1690481.0	1	1690481.0	1	1693376.0	1
01226474	512	2048	3	0	1698482.0	0.203125	0.07803	1698482.0	0.046875	0.077987	1698482.0	1	1698482.0	1	1698482.0	1	1698482.0	1	1698482.0	1	1698482.0	1	1704124.0	1
02285315	512	2048	3	0	1698622.0	0.34375	0.082387	1698010.629834	0.03125	0.082025	1698665.0	1	1698665.0	1	1698665.0	1	1698665.0	1	1698665.0	1	1698665.0	1	1729303.0	1
01041597	512	2048	3	0	1701949.0	0.140625	0.085334	1701949.0	0.0	0.085334	1707482.0	1	1707482.0	1	1707482.0	1	1707482.0	1	1707482.0	1	1707482.0	1	1726332.0	1
03444998	512	2048	3	0	1732023.0	0.203125	0.079953	1732023.0	0.03125	0.079953	1733768.0	1	1733768.0	1	1733768.0	1	1733768.0	1	1733768.0	1	1733768.0	1	1733768.0	1
01949175	512	2048	3	0	1732356.0	0.203125	0.081416	1732356.0	0.015625	0.081416	1732356.0	1	1732356.0	1	1732656.0	1	1732356.0	1	1732356.0	1	1732656.0	1	1735879.0	1
02806332	512	2048	3	0	1738162.0	0.4375	0.077906	1735419.705809	0.015625	0.077851	1739321.0	1	1739321.0	1	1739321.0	1	1739321.0	1	1739321.0	1	1739321.0	1	1771281.0	1
02419771	512	2048	3	0	1748191.0	0.4375	0.074238	1746271.183673	0.046875	0.073638	1750377.0	1	1750377.0	1	1780066.0	1	1750377.0	1	1750377.0	1	1780066.0	1	1789246.0	1
01596228	512	2048	3	0	1752444.0	0.578125	0.081832	1752158.114719	0.078125	0.081709	1755469.0	1	1755469.0	1	1755469.0	1	1755469.0	1	1755469.0	1	1755469.0	1	1755469.0	1
01764298	512	2048	3	0	1766391.0	0.359375	0.080353	1764160.375546	0.03125	0.080108	1778138.0	1	1778138.0	1	1778138.0	1	1778138.0	1	1778138.0	1	1778138.0	1	1776037.0	1
02520613	512	2048	3	0	1766728.0	0.171875	0.075699	1766549.303797	0.03125	0.075698	1766728.0	1	1766728.0	1	1769020.0	1	1766728.0	1	1766728.0	1	1769020.0	1	1769020.0	1
02117245	512	2048	3	0	1777158.0	0.1875	0.083243	1777158.0	0.015625	0.083258	1777158.0	1	1777158.0	1	1777158.0	1	1777158.0	1	1777158.0	1	1777158.0	1	1806253.0	1
03142472	512	2048	3	0	1822618.0	0.3125	0.074122	1822618.0	0.09375	0.074122	1822618.0	1	1822618.0	1	1822618.0	1	1822618.0	1	1822618.0	1	1822618.0	1	1880789.0	1
01276895	512	2048	3	0	1832385.0	0.1875	0.078887	1832385.0	0.015625	0.078887	1832385.0	1	1832385.0	1	1832385.0	1	1832385.0	1	1832385.0	1	1832385.0	1	1834521.0	1
22827194	512	2048	6	0	1489791.0	0.1875	0.074975	1489065.0	0.0	0.075701	1489791.0	1	1489791.0	1	1489791.0	1	1489791.0	1	1489791.0	1	1489791.0	1	1508698.0	1
22860808	512	2048	6	0	1737076.0	0.171875	0.078034	1737024.038095	0.015625	0.078037	1738516.0	1	1738516.0	1	1738516.0	1	1738516.0	1	1738516.0	1	1738516.0	1	1743788.0	1
22894422	512	2048	6	0	1465762.0	0.125	0.07432	1465762.0	0.03125	0.074092	1465762.0	1	1465762.0	1	1465762.0	1	1465762.0	1	1465762.0	1	1465762.0	1	1542653.0	1
22928036	512	2048	6	0	1560069.0	0.140625	0.080891	1560029.0	0.03125	0.080876	1560069.0	1	1560069.0	1	1601098.0	1	1560069.0	1	1560069.0	1	1601098.0	1	1606797.0	1
22961650	512	2048	6	0	1602131.0	0.109375	0.080361	1602131.0	0.015625	0.080342	1602131.0	1	1602131.0	1	1610050.0	1	1602131.0	1	1602131.0	1	1610050.0	1	1611355.0	1
23012071	512	2048	6	0	1853600.0	0.234375	0.087397	1852806.526723	0.015625	0.087044	1853600.0	1	1853600.0	1	1856608.0	1	1853600.0	1	1853600.0	1	1856608.0	1	1857864.0	1
23045685	512	2048	6	0	1664729.0	0.15625	0.077074	1664729.0	0.03125	0.076995	1664729.0	1	1664729.0	1	1664729.0	1	1664729.0	1	1664729.0	1	1664729.0	1	1697754.0	1
23079299	512	2048	6	0	1715622.0	0.140625	0.077995	1715622.0	0.015625	0.077995	1715622.0	1	1715622.0	1	1715990.0	1	1715622.0	1	1715622.0	1	1715990.0	1	1735223.0	1
23112913	512	2048	6	0	1624523.0	0.15625	0.082247	1620374.129032	0.03125	0.081212	1625089.0	1	1625089.0	1	1625089.0	1	1625089.0	1	1625089.0	1	1625089.0	1	1637894.0	1
23213755	512	2048	6	0	1634280.0	0.125	0.07743	1634280.0	0.015625	0.078041	1634280.0	1	1634280.0	1	1634280.0	1	1634280.0	1	1634280.0	1	1634280.0	1	1764124.0	1
23247369	512	2048	6	0	1565880.0	0.125	0.076951	1565880.0	0.0	0.077295	1565880.0	1	1565880.0	1	1565880.0	1	1565880.0	1	1565880.0	1	1565880.0	1	1613301.0	1
23297790	512	2048	6	0	1841623.0	0.109375	0.081416	1841460.55	0.03125	0.081312	1841623.0	1	1841623.0	1	1841623.0	1	1841623.0	1	1841623.0	1	1841623.0	1	1869853.0	1
23348211	512	2048	6	0	1674849.0	0.15625	0.083655	1674315.323741	0.015625	0.083607	1679116.0	1	1679116.0	1	1679116.0	1	1679116.0	1	1679116.0	1	1679116.0	1	1677703.0	1
23381825	512	2048	6	0	1823335.0	0.09375	0.078641	1823335.0	0.046875	0.078641	1823335.0	1	1823335.0	1	1823335.0	1	1823335.0	1	1823335.0	1	1823335.0	1	1837083.0	1
23432246	512	2048	6	0	1773404.0	0.125	0.07973	1773404.0	0.046875	0.07973	1773404.0	1	1773404.0	1	1773404.0	1	1773404.0	1	1773404.0	1	1773404.0	1	1788421.0	1
23465860	512	2048	6	0	1729024.0	0.328125	0.078225	1720154.321751	0.03125	0.078063	1729024.0	1	1729024.0	1	1729024.0	1	1729024.0	1	1729024.0	1	1729024.0	1	1794430.0	1
23516281	512	2048	6	0	1326113.0	0.09375	0.071402	1326113.0	0.0	0.071237	1326113.0	1	1326113.0	1	1326113.0	1	1326113.0	1	1326113.0	1	1326113.0	1	1369762.0	1
23549895	512	2048	6	0	1557341.0	0.078125	0.071037	1556804.692899	0.015625	0.071939	1557341.0	1	1557341.0	1	1564438.0	1	1557341.0	1	1557341.0	1	1564438.0	1	1572014.0	1
23583509	512	2048	6	0	1742477.0	0.078125	0.080203	1742477.0	0.046875	0.080379	1742477.0	1	1742477.0	1	1747713.0	1	1742477.0	1	1742477.0	1	1747713.0	1	1773333.0	1
23633930	512	2048	6	0	1791866.0	0.09375	0.081844	1791866.0	0.015625	0.08205	1791866.0	1	1791866.0	1	1807336.0	1	1791866.0	1	1791866.0	1	1807336.0	1	1816219.0	1
89320003	512	2048	6	0	1639027.0	0.25	0.074791	1639027.0	0.015625	0.074791	1639027.0	1	1639027.0	1	1639027.0	1	1639027.0	1	1639027.0	1	1639027.0	1	1643780.0	1
89387231	512	2048	6	0	1687828.0	0.375	0.080804	1686695.594182	0.0	0.080914	1694333.0	1	1694333.0	1	1694333.0	1	1694333.0	1	1694333.0	1	1694333.0	1	1707546.0	1
89437652	512	2048	6	0	1710434.0	0.328125	0.078655	1706605.068926	0.015625	0.078055	1744608.0	1	1744608.0	1	1744608.0	1	1744608.0	1	1744608.0	1	1744608.0	1	1761103.0	1
89488073	512	2048	6	0	1782565.0	0.15625	0.080043	1782565.0	0.0625	0.08008	1782565.0	1	1782565.0	1	1782565.0	1	1782565.0	1	1782565.0	1	1782565.0	1	1797466.0	1
89538494	512	2048	6	0	1450733.0	0.21875	0.078565	1448702.605634	0.046875	0.078505	1450733.0	1	1450733.0	1	1450733.0	1	1450733.0	1	1450733.0	1	1450733.0	1	1465677.0	1
89588915	512	2048	6	0	1651082.0	0.25	0.07906	1651082.0	0.046875	0.079131	1651082.0	1	1651082.0	1	1651082.0	1	1651082.0	1	1651082.0	1	1651082.0	1	1717403.0	1
89639336	512	2048	6	0	1566134.0	0.3125	0.083113	1565584.0	0.015625	0.083089	1572495.0	1	1572495.0	1	1572495.0	1	1572495.0	1	1572495.0	1	1572495.0	1	1568919.0	1
89689757	512	2048	6	0	1608011.0	0.25	0.071019	1607457.150685	0.015625	0.071243	1608011.0	1	1608011.0	1	1608011.0	1	1608011.0	1	1608011.0	1	1608011.0	1	1638171.0	1
89740178	512	2048	6	0	1498929.0	0.171875	0.07163	1498929.0	0.046875	0.072012	1498929.0	1	1498929.0	1	1498929.0	1	1498929.0	1	1498929.0	1	1498929.0	1	1514631.0	1
89790599	512	2048	6	0	1608655.0	0.21875	0.080078	1607859.999479	0.015625	0.079406	1610015.0	1	1610015.0	1	1610015.0	1	1610015.0	1	1610015.0	1	1610015.0	1	1627126.0	1
89857827	512	2048	6	0	1780818.0	0.140625	0.079925	1780818.0	0.03125	0.080117	1780818.0	1	1780818.0	1	1782338.0	1	1780818.0	1	1780818.0	1	1782338.0	1	1797842.0	1
89908248	512	2048	6	0	1854824.0	0.28125	0.085923	1854473.73788	0.03125	0.085804	1870145.0	1	1870145.0	1	1870145.0	1	1870145.0	1	1870145.0	1	1870145.0	1	1923090.0	1
89958669	512	2048	6	0	1713778.0	0.21875	0.084431	1713778.0	0.015625	0.085112	1714892.0	1	1714892.0	1	1714892.0	1	1714892.0	1	1714892.0	1	1714892.0	1	1721291.0	1
90009090	512	2048	6	0	1579267.0	0.296875	0.072007	1578473.080882	0.046875	0.07197	1579267.0	1	1579267.0	1	1579267.0	1	1579267.0	1	1579267.0	1	1579267.0	1	1610818.0	1
90059511	512	2048	6	0	1768163.0	0.328125	0.081679	1760758.322232	0.03125	0.081855	1768172.0	1	1768172.0	1	1768172.0	1	1768172.0	1	1768172.0	1	1768172.0	1	1782454.0	1
90109932	512	2048	6	0	1596901.0	0.21875	0.077637	1596901.0	0.03125	0.077637	1597511.0	1	1597511.0	1	1597511.0	1	1597511.0	1	1597511.0	1	1597511.0	1	1618808.0	1
90160353	512	2048	6	0	1734773.0	0.171875	0.077297	1734773.0	0.046875	0.077333	1734773.0	1	1734773.0	1	1739852.0	1	1734773.0	1	1734773.0	1	1739852.0	1	1814446.0	1
90210774	512	2048	6	0	1583172.0	0.109375	0.081953	1583172.0	0.0625	0.081953	1583172.0	1	1583172.0	1	1586828.0	1	1583172.0	1	1583172.0	1	1586828.0	1	1652073.0	1
62300063	512	2048	6	0	1702349.0	0.21875	0.081833	1702349.0	0.0	0.081389	1706494.0	1	1706494.0	1	1706494.0	1	1706494.0	1	1706494.0	1	1706494.0	1	1756363.0	1
62350484	512	2048	6	0	1627519.0	0.359375	0.076108	1624865.604508	0.0625	0.075328	1631705.0	1	1631705.0	1	1631705.0	1	1631705.0	1	1631705.0	1	1631705.0	1	1680851.0	1
13461970	512	2048	6	0	1515570.0	0.484375	0.072637	1514094.825911	0.125	0.072515	1515570.0	1	1515570.0	1	1521431.0	1	1515570.0	1	1515570.0	1	1521431.0	1	1541219.0	1
10117377	512	2048	6	0	1533376.0	0.609375	0.07417	1529446.966306	0.0625	0.075034	1534422.0	1	1534422.0	1	1575198.0	1	1534422.0	1	1534422.0	1	1575198.0	1	1588037.0	1
10554359	512	2048	6	0	1537365.0	1.0625	0.069375	1537365.0	0.0625	0.069132	1537365.0	1	1537365.0	1	1537365.0	1	1537365.0	1	1537365.0	1	1537365.0	1	1547254.0	1
13008181	512	2048	6	0	1538080.0	0.21875	0.078263	1538080.0	0.09375	0.078118	1538080.0	1	1538080.0	1	1538080.0	1	1538080.0	1	1538080.0	1	1538080.0	1	1564852.0	1
13293900	512	2048	6	0	1540166.0	0.1875	0.077151	1540166.0	0.015625	0.077151	1540359.0	1	1540359.0	1	1540359.0	1	1540359.0	1	1540359.0	1	1540359.0	1	1546009.0	1
12218252	512	2048	6	0	1555629.0	0.21875	0.076421	1555629.0	0.0625	0.076426	1555629.0	1	1558910.0	1	1558910.0	1	1555629.0	1	1558910.0	1	1558910.0	1	1585153.0	1
09949307	512	2048	6	0	1585707.0	0.265625	0.077255	1583035.128821	0.015625	0.077128	1585707.0	1	1585707.0	1	1585707.0	1	1585707.0	1	1585707.0	1	1585707.0	1	1603328.0	1
09764430	512	2048	6	0	1590004.0	1.125	0.078213	1586385.758741	0.140625	0.078755	1590004.0	1	1590004.0	1	1590004.0	1	1590004.0	1	1590004.0	1	1590004.0	1	1594919.0	1
10873692	512	2048	6	0	1606951.0	0.25	0.076361	1606951.0	0.046875	0.076267	1621080.0	1	1621080.0	1	1621080.0	1	1606951.0	1	1606951.0	1	1606951.0	1	1631649.0	1
11781270	512	2048	6	0	1617555.0	0.578125	0.083687	1614142.322581	0.015625	0.083448	1624707.0	1	1624707.0	1	1624707.0	1	1623561.0	1	1623561.0	1	1623561.0	1	1658232.0	1
12705655	512	2048	6	0	1617737.0	0.375	0.076271	1613222.503067	0.0625	0.077622	1617737.0	1	1617737.0	1	1617737.0	1	1617737.0	1	1617737.0	1	1617737.0	1	1640030.0	1
10251833	512	2048	6	0	1632843.0	0.671875	0.079457	1632843.0	0.15625	0.079457	1640030.0	1	1640030.0	1	1647097.0	1	1632843.0	1	1632843.0	1	1640548.0	1	1645258.0	1
13680461	512	2048	6	0	1648409.0	0.359375	0.071196	1648409.0	0.046875	0.071196	1648409.0	1	1648409.0	1	1648409.0	1	1648409.0	1	1648409.0	1	1648409.0	1	1687186.0	1
11915726	512	2048	6	0	1677843.0	0.3125	0.075278	1677798.951724	0.0	0.075311	1677843.0	1	1677843.0	1	1677843.0	1	1677843.0	1	1677843.0	1	1677843.0	1	1688581.0	1
12823304	512	2048	6	0	1690446.0	0.390625	0.074329	1687278.804598	0.125	0.074507	1690446.0	1	1690446.0	1	1690446.0	1	1690446.0	1	1690446.0	1	1690446.0	1	1706331.0	1
11176218	512	2048	6	0	1694097.0	0.328125	0.077898	1693759.535	0.078125	0.078474	1694097.0	1	1694097.0	1	1694097.0	1	1694097.0	1	1694097.0	1	1694097.0	1	1694294.0	1
13848531	512	2048	6	0	1716861.0	0.328125	0.077137	1716703.127551	0.078125	0.076902	1731835.0	1	1731835.0	1	1731835.0	1	1731835.0	1	1731835.0	1	1731835.0	1	1731835.0	1
12520778	512	2048	6	0	1726210.0	0.109375	0.077645	1726210.0	0.0625	0.077462	1731147.0	1	1731147.0	1	1731147.0	1	1731147.0	1	1731147.0	1	1731147.0	1	1763527.0	1
12319094	512	2048	6	0	1763652.0	1.4375	0.081785	1763589.855072	0.078125	0.081554	1790181.0	1	1790181.0	1	1809404.0	1	1790181.0	1	1790181.0	1	1809434.0	1	1828435.0	1
13579619	512	2048	6	0	1777657.0	0.328125	0.076989	1775640.734513	0.0625	0.076418	1782136.0	1	1782136.0	1	1782136.0	1	1782136.0	1	1782136.0	1	1782136.0	1	1791696.0	1
23684351	512	2048	11	0	1494856.0	0.09375	0.074344	1494796.0	0.03125	0.074065	1494856.0	1	1494856.0	1	1494856.0	1	1494856.0	1	1494856.0	1	1494856.0	1	1546301.0	1
23717965	512	2048	11	0	1741405.0	0.125	0.08521	1738923.376227	0.015625	0.084878	1741788.0	1	1741788.0	1	1741788.0	1	1741788.0	1	1741788.0	1	1741788.0	1	1826783.0	1
23751579	512	2048	11	0	1568477.0	0.234375	0.073249	1567413.157473	0.0	0.072772	1569480.0	1	1569480.0	1	1569480.0	1	1569480.0	1	1569480.0	1	1569480.0	1	1609885.0	1
23802000	512	2048	11	0	1757609.0	0.1875	0.082139	1756968.77918	0.046875	0.08207	1757609.0	1	1758409.0	1	1758409.0	1	1757609.0	1	1758409.0	1	1758409.0	1	1814314.0	1
23852421	512	2048	11	0	1624621.0	0.125	0.079501	1624621.0	0.046875	0.079501	1624621.0	1	1624621.0	1	1624621.0	1	1624621.0	1	1624621.0	1	1624621.0	1	1716947.0	1
23902842	512	2048	11	0	1365537.0	0.078125	0.077005	1365537.0	0.046875	0.077004	1375088.0	1	1375088.0	1	1375088.0	1	1375088.0	1	1375088.0	1	1375088.0	1	1420852.0	1
23936456	512	2048	11	0	1433215.0	0.1875	0.074322	1433215.0	0.0	0.074336	1449043.0	1	1449043.0	1	1449043.0	1	1449043.0	1	1449043.0	1	1449043.0	1	1474864.0	1
23986877	512	2048	11	0	1654182.0	0.171875	0.080775	1653692.274184	0.03125	0.0813	1658411.0	1	1658411.0	1	1662257.0	1	1658411.0	1	1658411.0	1	1662257.0	1	1673069.0	1
24020491	512	2048	11	0	1503506.0	0.15625	0.076072	1500136.788732	0.015625	0.076426	1503506.0	1	1503506.0	1	1503506.0	1	1503506.0	1	1503506.0	1	1503506.0	1	1509516.0	1
24054105	512	2048	11	0	1447609.0	0.125	0.07617	1447570.128834	0.0	0.076087	1468856.0	1	1468856.0	1	1473502.0	1	1468856.0	1	1468856.0	1	1473502.0	1	1452041.0	1
24087719	512	2048	11	0	1445757.0	0.265625	0.07203	1444549.397993	0.03125	0.071499	1457095.0	1	1457095.0	1	1459110.0	1	1457095.0	1	1457095.0	1	1459110.0	1	1472139.0	1
24121333	512	2048	11	0	1521741.0	0.140625	0.077292	1521741.0	0.03125	0.077204	1521741.0	1	1521741.0	1	1521741.0	1	1521741.0	1	1521741.0	1	1521741.0	1	1575128.0	1
24171754	512	2048	11	0	1416479.0	0.328125	0.07264	1413679.370629	0.03125	0.071658	1418575.0	1	1418575.0	1	1418575.0	1	1418575.0	1	1418575.0	1	1418575.0	1	1507423.0	1
24205368	512	2048	11	0	1483113.0	0.09375	0.079886	1478220.83823	0.046875	0.079813	1496539.0	1	1496539.0	1	1496544.0	1	1496539.0	1	1496539.0	1	1496544.0	1	1512544.0	1
24255789	512	2048	11	0	1470827.0	0.25	0.075028	1465917.401503	0.015625	0.075136	1472124.0	1	1472124.0	1	1473342.0	1	1472124.0	1	1472124.0	1	1473342.0	1	1479394.0	1
24306210	512	2048	11	0	1598224.0	0.171875	0.076101	1595508.331912	0.015625	0.07655	1598224.0	1	1598224.0	1	1605415.0	1	1598224.0	1	1598224.0	1	1605415.0	1	1709107.0	1
24339824	512	2048	11	0	1554958.0	0.109375	0.079892	1554508.0	0.015625	0.079254	1558029.0	1	1558029.0	1	1558029.0	1	1558029.0	1	1558029.0	1	1558029.0	1	1557683.0	1
24390245	512	2048	11	0	1260795.0	0.109375	0.069549	1260795.0	0.015625	0.069549	1260795.0	1	1260795.0	1	1311414.0	1	1260795.0	1	1260795.0	1	1311414.0	1	1360853.0	1
45182199	512	2048	11	0	1512351.0	0.125	0.07073	1511922.489411	0.015625	0.071188	1512351.0	1	1512351.0	1	1512351.0	1	1512351.0	1	1512351.0	1	1512351.0	1	1546091.0	1
45215813	512	2048	11	0	1644344.0	0.28125	0.074617	1643464.399317	0.03125	0.074256	1649657.0	1	1649657.0	1	1649657.0	1	1649657.0	1	1649657.0	1	1649657.0	1	1713090.0	1
01958868	512	2048	11	0	1407547.0	0.1875	0.074012	1407515.571429	0.078125	0.073867	1437598.0	1	1437598.0	1	1437598.0	1	1437598.0	1	1437598.0	1	1437598.0	1	1513169.0	1
02009289	512	2048	11	0	1584416.0	0.203125	0.074787	1584285.950739	0.03125	0.074763	1584416.0	1	1584416.0	1	1584416.0	1	1584416.0	1	1584416.0	1	1584416.0	1	1688904.0	1
02076517	512	2048	11	0	1489183.0	0.359375	0.078728	1487565.0	0.03125	0.077923	1489904.0	1	1489904.0	1	1489904.0	1	1489904.0	1	1489904.0	1	1489904.0	1	1533345.0	1
93673016	512	2048	11	0	1550159.0	0.28125	0.072616	1549983.0	0.046875	0.072463	1550235.0	1	1550235.0	1	1559000.0	1	1550235.0	1	1550235.0	1	1559000.0	1	1598944.0	1
93723437	512	2048	11	0	1292106.0	0.421875	0.070155	1289578.132194	0.046875	0.070004	1293472.0	1	1293472.0	1	1293472.0	1	1293472.0	1	1293472.0	1	1293472.0	1	1318766.0	1
93773858	512	2048	11	0	1453301.0	0.203125	0.075199	1453301.0	0.015625	0.075199	1453301.0	1	1453301.0	1	1478842.0	1	1453301.0	1	1453301.0	1	1478842.0	1	1493262.0	1
93824279	512	2048	11	0	1345426.0	0.3125	0.071948	1343373.121212	0.015625	0.071964	1345426.0	1	1348747.0	1	1348747.0	1	1345426.0	1	1348747.0	1	1348747.0	1	1402119.0	1
93874700	512	2048	11	0	1546889.0	0.234375	0.077689	1546697.996785	0.015625	0.077424	1546889.0	1	1546889.0	1	1547381.0	1	1546889.0	1	1546889.0	1	1547381.0	1	1547381.0	1
93925121	512	2048	11	0	1635284.0	0.28125	0.072817	1627964.718663	0.078125	0.073628	1635284.0	1	1635284.0	1	1664750.0	1	1635284.0	1	1635284.0	1	1664750.0	1	1678298.0	1
93975542	512	2048	11	0	1451242.0	0.28125	0.076116	1449341.0	0.03125	0.075262	1451242.0	1	1451242.0	1	1451355.0	1	1451242.0	1	1451242.0	1	1451355.0	1	1472297.0	1
94025963	512	2048	11	0	1689314.0	0.1875	0.079219	1689314.0	0.03125	0.079222	1691173.0	1	1691173.0	1	1708341.0	1	1691173.0	1	1691173.0	1	1708341.0	1	1730519.0	1
94076384	512	2048	11	0	1312509.0	0.234375	0.073142	1309832.240506	0.03125	0.072932	1312509.0	1	1312509.0	1	1312509.0	1	1312509.0	1	1312509.0	1	1312509.0	1	1330926.0	1
94126805	512	2048	11	0	1512923.0	0.328125	0.07459	1510931.737204	0.03125	0.074227	1524044.0	1	1524044.0	1	1524044.0	1	1524044.0	1	1524044.0	1	1524044.0	1	1558671.0	1
94177226	512	2048	11	0	1753013.0	0.09375	0.075024	1753013.0	0.0	0.075207	1753013.0	1	1753013.0	1	1753013.0	1	1753013.0	1	1753013.0	1	1753013.0	1	1796555.0	1
94227647	512	2048	11	0	1667695.0	0.171875	0.082256	1667482.985507	0.03125	0.081472	1670852.0	1	1670852.0	1	1670852.0	1	1670852.0	1	1670852.0	1	1670852.0	1	1691992.0	1
94278068	512	2048	11	0	1452901.0	0.25	0.07048	1449687.627907	0.0625	0.070114	1452901.0	1	1454974.0	1	1456293.0	1	1452901.0	1	1454974.0	1	1456293.0	1	1520065.0	1
94328489	512	2048	11	0	1583125.0	0.234375	0.082333	1583125.0	0.03125	0.082397	1583125.0	1	1583125.0	1	1583239.0	1	1583125.0	1	1583125.0	1	1583239.0	1	1655760.0	1
94378910	512	2048	11	0	1410245.0	0.15625	0.076809	1410245.0	0.03125	0.076809	1410245.0	1	1410245.0	1	1410245.0	1	1410245.0	1	1410245.0	1	1410245.0	1	1485342.0	1
94429331	512	2048	11	0	1375615.0	0.234375	0.076349	1375615.0	0.0625	0.076349	1377047.0	1	1377047.0	1	1377047.0	1	1377047.0	1	1377047.0	1	1377047.0	1	1459041.0	1
94479752	512	2048	11	0	1443017.0	0.21875	0.073678	1441179.261745	0.015625	0.073193	-999.0	-999	1443017.0	33	1443017.0	33	-999.0	-999	1443017.0	33	1443017.0	33	1477400.0	1
29092480	512	2048	11	0	1228748.0	0.140625	0.074088	1228748.0	0.015625	0.074027	1228748.0	1	1228748.0	1	1228748.0	1	1228748.0	1	1228748.0	1	1228748.0	1	1250456.0	1
29731146	512	2048	11	0	1363848.0	0.15625	0.072245	1362527.27027	0.0625	0.072515	1366575.0	1	1366575.0	1	1396023.0	1	1366575.0	1	1366575.0	1	1396023.0	1	1461709.0	1
29210129	512	2048	11	0	1389647.0	0.1875	0.078158	1387974.193141	0.03125	0.078809	1391022.0	1	1391022.0	1	1391022.0	1	1391022.0	1	1391022.0	1	1391022.0	1	1412920.0	1
29495848	512	2048	11	0	1436645.0	0.140625	0.071166	1436526.403974	0.046875	0.071885	1436645.0	1	1436645.0	1	1436645.0	1	1436645.0	1	1436645.0	1	1436645.0	1	1525687.0	1
28336165	512	2048	11	0	1438256.0	0.109375	0.076415	1438256.0	0.0625	0.076387	1446806.0	1	1446806.0	1	1446806.0	1	1446806.0	1	1446806.0	1	1446806.0	1	1449609.0	1
28974831	512	2048	11	0	1440178.0	0.171875	0.077503	1440154.0	0.03125	0.077467	1457389.0	1	1457389.0	1	1457389.0	1	1457389.0	1	1457389.0	1	1457389.0	1	1515769.0	1
29613497	512	2048	11	0	1459925.0	0.1875	0.071215	1459925.0	0.0625	0.071281	1459925.0	1	1459925.0	1	1459925.0	1	1459925.0	1	1459925.0	1	1459925.0	1	1499694.0	1
28487428	512	2048	11	0	1460278.0	1.109375	0.078831	1459936.872832	0.0625	0.078652	1470016.0	1	1470016.0	1	1472197.0	1	1470016.0	1	1470016.0	1	1472197.0	1	1468441.0	1
28907603	512	2048	11	0	1494726.0	0.21875	0.073866	1494726.0	0.03125	0.073921	1494726.0	1	1494726.0	1	1514419.0	1	1494726.0	1	1494726.0	1	1514419.0	1	1575275.0	1
28655498	512	2048	11	0	1502754.0	0.3125	0.078906	1502754.0	0.0625	0.078906	1502754.0	1	1502754.0	1	1502754.0	1	1502754.0	1	1502754.0	1	1502754.0	1	1574320.0	1
29327778	512	2048	11	0	1505588.0	0.421875	0.077084	1501111.406723	0.03125	0.076214	1508274.0	1	1508274.0	1	1508274.0	1	1508274.0	1	1508274.0	1	1508274.0	1	1538101.0	1
29025252	512	2048	11	0	1519506.0	0.421875	0.078678	1518075.727273	0.046875	0.078036	1521332.0	1	1521332.0	1	1521332.0	1	1521332.0	1	1521332.0	1	1521332.0	1	1570449.0	1
28420200	512	2048	11	0	1519901.0	0.296875	0.081047	1519901.0	0.03125	0.081047	1519901.0	1	1519901.0	1	1519901.0	1	1519901.0	1	1519901.0	1	1519901.0	1	1650484.0	1
29798374	512	2048	11	0	1534131.0	0.21875	0.076886	1534131.0	0.03125	0.076904	1534131.0	1	1534131.0	1	1534999.0	1	1534131.0	1	1534131.0	1	1534999.0	1	1583325.0	1
28756340	512	2048	11	0	1564117.0	0.28125	0.08017	1563912.121951	0.03125	0.079795	1576917.0	1	1576917.0	1	1579227.0	1	1576917.0	1	1576917.0	1	1579227.0	1	1572441.0	1
27815148	512	2048	11	0	1579041.0	0.28125	0.076172	1576343.17335	0.0625	0.076203	1579041.0	1	1595806.0	1	1605379.0	1	1579041.0	1	1595806.0	1	1605379.0	1	1667230.0	1
28184902	512	2048	11	0	1593287.0	0.171875	0.070222	1590320.654088	0.0625	0.070793	1593287.0	1	1593287.0	1	1593287.0	1	1593287.0	1	1593287.0	1	1593287.0	1	1605564.0	1
29260550	512	2048	11	0	1604463.0	0.171875	0.072846	1604305.0	0.015625	0.072744	1604463.0	1	1604463.0	1	1625128.0	1	1604463.0	1	1604463.0	1	1625128.0	1	1625128.0	1
29546269	512	2048	11	0	1606319.0	0.265625	0.076162	1605164.325648	0.046875	0.07606	1607209.0	1	1607209.0	1	1607209.0	1	1607209.0	1	1607209.0	1	1607209.0	1	1614897.0	1
28268937	512	2048	11	0	1607492.0	0.1875	0.078816	1607353.179039	0.0	0.078298	1607492.0	1	1607492.0	1	1607492.0	1	1607492.0	1	1607492.0	1	1607492.0	1	1624432.0	1
24423859	512	2048	16	0	1504957.0	0.1875	0.074885	1503577.103371	0.015625	0.07513	1504957.0	1	1504957.0	1	1504957.0	1	1504957.0	1	1504957.0	1	1504957.0	1	1547804.0	1
24457473	512	2048	16	0	1557884.0	0.109375	0.073324	1557580.873239	0.03125	0.07331	1557884.0	1	1557884.0	1	1584120.0	1	1557884.0	1	1557884.0	1	1584120.0	1	1727535.0	1
24491087	512	2048	16	0	1523807.0	0.296875	0.08028	1513578.820661	0.0625	0.080444	1538525.0	1	1538525.0	1	1538525.0	1	1538525.0	1	1538525.0	1	1538525.0	1	1574967.0	1
24524701	512	2048	16	0	1511237.0	0.21875	0.072967	1505210.263158	0.03125	0.072702	1513278.0	1	1513278.0	1	1546833.0	1	1513278.0	1	1513278.0	1	1546833.0	1	1566232.0	1
24575122	512	2048	16	0	1463421.0	0.15625	0.069478	1463421.0	0.03125	0.06977	1463780.0	1	1463780.0	1	1463780.0	1	1463780.0	1	1463780.0	1	1463780.0	1	1657835.0	1
24726385	512	2048	16	0	1386643.0	0.09375	0.074672	1386643.0	0.015625	0.074074	1386643.0	1	1386643.0	1	1386643.0	1	1386643.0	1	1386643.0	1	1386643.0	1	1512117.0	1
24776806	512	2048	16	0	1540296.0	0.125	0.080561	1540296.0	0.0	0.080286	1540296.0	1	1540296.0	1	1540592.0	1	1540296.0	1	1540296.0	1	1540592.0	1	1594171.0	1
24810420	512	2048	16	0	1302536.0	0.25	0.071827	1300673.0	0.0	0.07107	1307921.0	1	1307921.0	1	1307921.0	1	1307921.0	1	1307921.0	1	1307921.0	1	1331587.0	1
24844034	512	2048	16	0	1566552.0	0.078125	0.082088	1566552.0	0.015625	0.082105	1571139.0	1	1571139.0	1	1571210.0	1	1571139.0	1	1571139.0	1	1571210.0	1	1574003.0	1
24877648	512	2048	16	0	1208199.0	0.21875	0.07023	1206250.795918	0.03125	0.071818	1208199.0	1	1208199.0	1	1208199.0	1	1208199.0	1	1208199.0	1	1208199.0	1	1251875.0	1
24928069	512	2048	16	0	1486165.0	0.0625	0.071632	1486165.0	0.015625	0.071583	1486165.0	1	1486165.0	1	1488824.0	1	1486165.0	1	1486165.0	1	1488824.0	1	1558394.0	1
24978490	512	2048	16	0	1367923.0	0.25	0.074725	1367186.03125	0.0	0.075531	1369280.0	1	1369280.0	1	1369280.0	1	1369280.0	1	1369280.0	1	1369280.0	1	1437872.0	1
25012104	512	2048	16	0	1363164.0	0.125	0.07375	1363164.0	0.03125	0.07375	1397615.0	1	1397615.0	1	1431577.0	1	1397615.0	1	1397615.0	1	1431577.0	1	1475841.0	1
25045718	512	2048	16	0	1581709.0	0.09375	0.076847	1581709.0	0.03125	0.076847	1587179.0	1	1587179.0	1	1587179.0	1	1587179.0	1	1587179.0	1	1587179.0	1	1644327.0	1
25096139	512	2048	16	0	1252483.0	0.09375	0.071464	1252483.0	0.015625	0.07153	1252483.0	1	1252483.0	1	1252644.0	1	1252483.0	1	1252483.0	1	1252644.0	1	1309419.0	1
25129753	512	2048	16	0	1178794.0	0.234375	0.07069	1178510.0	0.015625	0.071377	1180250.0	1	1180250.0	1	1186643.0	1	1180250.0	1	1180250.0	1	1186643.0	1	1319217.0	1
25163367	512	2048	16	0	1471708.0	0.109375	0.070842	1471708.0	0.015625	0.070842	1471874.0	1	1471976.0	1	1471976.0	1	1471874.0	1	1471976.0	1	1471976.0	1	1517087.0	1
25196981	512	2048	16	0	1001888.0	0.1875	0.074697	996993.257109	0.03125	0.073786	1012920.0	1	1012920.0	1	1012920.0	1	1012920.0	1	1012920.0	1	1012920.0	1	1102363.0	1
25230595	512	2048	16	0	1538185.0	0.140625	0.079131	1535683.06383	0.0	0.078897	1546898.0	1	1546898.0	1	1546898.0	1	1546898.0	1	1546898.0	1	1546898.0	1	1589372.0	1
25297823	512	2048	16	0	1499509.0	0.265625	0.076206	1497194.709999	0.015625	0.075345	1510755.0	1	1510755.0	1	1510755.0	1	1510755.0	1	1510755.0	1	1510755.0	1	1580170.0	1
05421110	512	2048	16	0	1514665.0	0.21875	0.080106	1508494.175439	0.046875	0.078758	1521901.0	1	1521901.0	1	1521901.0	1	1521901.0	1	1521901.0	1	1521901.0	1	1556753.0	1
05471531	512	2048	16	0	1368682.0	0.296875	0.070502	1367663.289086	0.03125	0.070966	1368682.0	1	1370989.0	1	1370989.0	1	1368682.0	1	1370989.0	1	1370989.0	1	1496524.0	1
05521952	512	2048	16	0	1448153.0	0.203125	0.071416	1448153.0	0.046875	0.071231	1457103.0	1	1457103.0	1	1454580.0	1	1448153.0	1	1448153.0	1	1448153.0	1	1522375.0	1
05572373	512	2048	16	0	1303951.0	0.203125	0.074135	1303944.081301	0.046875	0.073956	1313116.0	1	1313116.0	1	1308424.0	1	1308955.0	1	1308955.0	1	1304641.0	1	1336545.0	1
05622794	512	2048	16	0	1261988.0	0.453125	0.073745	1258726.917639	0.015625	0.071097	1269416.0	1	1269416.0	1	1311848.0	1	1269416.0	1	1269416.0	1	1311848.0	1	1313373.0	1
05673215	512	2048	16	0	1177613.0	0.25	0.073269	1176350.08642	0.0	0.073073	1179359.0	1	1179359.0	1	1179764.0	1	1179359.0	1	1179359.0	1	1179764.0	1	1203881.0	1
05706829	512	2048	16	0	1395078.0	0.28125	0.075217	1394639.086957	0.046875	0.075092	1399097.0	1	1399097.0	1	1398912.0	1	1398912.0	1	1398912.0	1	1398912.0	1	1527014.0	1
05757250	512	2048	16	0	1578115.0	0.375	0.075472	1573550.612583	0.046875	0.074592	1579072.0	1	1579072.0	1	1593625.0	1	1579072.0	1	1579072.0	1	1593625.0	1	1741310.0	1
05824478	512	2048	16	0	1062608.0	0.28125	0.072465	1057698.97351	0.015625	0.07324	1086787.0	1	1086787.0	1	1086787.0	1	1086787.0	1	1086787.0	1	1086787.0	1	1130479.0	1
05858092	512	2048	16	0	1543374.0	0.203125	0.07522	1543363.883576	0.03125	0.075392	1543374.0	1	1543374.0	1	1549170.0	1	1543374.0	1	1543374.0	1	1549170.0	1	1591731.0	1
05908513	512	2048	16	0	1328222.0	0.34375	0.064453	1327032.337491	0.046875	0.063404	1337764.0	1	1337764.0	1	1337764.0	1	1337764.0	1	1337764.0	1	1337764.0	1	1380533.0	1
05958934	512	2048	16	0	1338777.0	0.3125	0.073073	1334709.777674	0.046875	0.073471	1373181.0	1	1373181.0	1	1373181.0	1	1373181.0	1	1373181.0	1	1373181.0	1	1392073.0	1
06009355	512	2048	16	0	1574770.0	0.125	0.075414	1574770.0	0.046875	0.075399	1578758.0	1	1574889.0	1	1593422.0	1	1574889.0	1	1574889.0	1	1593422.0	1	1604943.0	1
06059776	512	2048	16	0	1168173.0	0.296875	0.076675	1168153.32	0.0	0.076374	1179264.0	1	1179264.0	1	1186537.0	1	1179264.0	1	1179264.0	1	1186537.0	1	1185161.0	1
06110197	512	2048	16	0	1697339.0	0.234375	0.079856	1697339.0	0.03125	0.079797	1697339.0	1	1697339.0	1	1698796.0	1	1697339.0	1	1697339.0	1	1698796.0	1	1711747.0	1
06160618	512	2048	16	0	1433418.0	0.421875	0.081325	1432601.784897	0.078125	0.081125	1437514.0	1	1437514.0	1	1437514.0	1	1437514.0	1	1437514.0	1	1437514.0	1	1458035.0	1
06211039	512	2048	16	0	1357664.0	0.203125	0.074345	1357664.0	0.046875	0.074345	1367070.0	1	1367070.0	1	1367070.0	1	1367070.0	1	1367070.0	1	1367070.0	1	1374270.0	1
06261460	512	2048	16	0	1439321.0	0.296875	0.078792	1436002.05725	0.078125	0.078827	1444206.0	1	1444206.0	1	1444206.0	1	1444206.0	1	1444206.0	1	1444206.0	1	1513328.0	1
06311881	512	2048	16	0	1298347.0	0.234375	0.070803	1298285.585366	0.015625	0.070684	1306280.0	1	1306280.0	1	1326257.0	1	1306280.0	1	1306280.0	1	1326257.0	1	1351922.0	1
06362302	512	2048	16	0	1257584.0	0.28125	0.078372	1255260.455023	0.03125	0.078251	1284265.0	1	1284265.0	1	1288074.0	1	1284265.0	1	1284265.0	1	1288074.0	1	1356711.0	1
36554788	512	2048	16	0	1155206.0	0.296875	0.073268	1147506.870839	0.015625	0.072755	1155206.0	1	1155206.0	1	1155206.0	1	1155206.0	1	1155206.0	1	1155206.0	1	1174999.0	1
37092612	512	2048	16	0	1165977.0	0.3125	0.070358	1161671.04065	0.03125	0.070395	1166255.0	1	1166255.0	1	1205973.0	1	1166255.0	1	1166255.0	1	1205973.0	1	1212165.0	1
36790086	512	2048	16	0	1202756.0	0.328125	0.06962	1198614.023909	0.0625	0.069243	1225747.0	1	1225747.0	1	1225747.0	1	1225747.0	1	1225747.0	1	1225747.0	1	1293030.0	1
36857314	512	2048	16	0	1253885.0	0.328125	0.077454	1253617.447955	0.03125	0.077615	1263527.0	1	1256673.0	1	1256673.0	1	1256673.0	1	1256673.0	1	1256673.0	1	1328703.0	1
36907735	512	2048	16	0	1272070.0	0.34375	0.074857	1271373.20339	0.03125	0.074481	1291235.0	1	1291235.0	1	1294047.0	1	1291235.0	1	1291235.0	1	1294047.0	1	1327631.0	1
37025384	512	2048	16	0	1291007.0	0.28125	0.071332	1290549.330935	0.015625	0.072237	1291007.0	1	1291007.0	1	1291007.0	1	1291007.0	1	1291007.0	1	1291007.0	1	1360242.0	1
37143033	512	2048	16	0	1292080.0	0.359375	0.068993	1282838.609436	0.046875	0.069444	1292080.0	1	1292080.0	1	1293665.0	1	1292080.0	1	1292080.0	1	1293665.0	1	1354806.0	3
36353104	512	2048	16	0	1318222.0	0.328125	0.076404	1316760.355263	0.046875	0.075716	1321995.0	1	1321995.0	1	1324323.0	1	1321995.0	1	1321995.0	1	1324323.0	1	1463616.0	1
37445559	512	2048	16	0	1327410.0	0.25	0.077732	1327305.378151	0.046875	0.077516	1353288.0	1	1353288.0	1	1353288.0	1	1353289.0	1	1353289.0	1	1353289.0	1	1402012.0	1
36168227	512	2048	16	0	1339626.0	0.28125	0.065886	1338367.755162	0.046875	0.066224	1341733.0	1	1341733.0	1	1345244.0	1	1341733.0	1	1341733.0	1	1345244.0	1	1370654.0	1
36739665	512	2048	16	0	1340593.0	0.15625	0.073855	1340593.0	0.046875	0.073783	1343759.0	1	1343759.0	1	1381168.0	1	1343759.0	1	1343759.0	1	1381168.0	1	1491538.0	1
37613629	512	2048	16	0	1347709.0	0.34375	0.078978	1347470.6	0.046875	0.078476	1349621.0	1	1349621.0	1	1349621.0	1	1349621.0	1	1349621.0	1	1349621.0	1	1350784.0	1
37495980	512	2048	16	0	1368671.0	0.15625	0.072688	1367568.522013	0.0625	0.071973	1381981.0	1	1381981.0	1	1381981.0	1	1381981.0	1	1381981.0	1	1381981.0	1	1412106.0	1
36420332	512	2048	16	0	1382930.0	0.28125	0.076868	1382356.918367	0.015625	0.077123	1383474.0	1	1383474.0	1	1383474.0	1	1383474.0	1	1383474.0	1	1383474.0	1	1424975.0	1
37731278	512	2048	16	0	1388326.0	0.25	0.071325	1386029.904459	0.046875	0.071153	1393444.0	1	1393444.0	1	1393686.0	1	1393444.0	1	1393444.0	1	1393686.0	1	1424374.0	1
37260682	512	2048	16	0	1397016.0	0.296875	0.069271	1395235.201418	0.03125	0.06897	1401142.0	1	1438043.0	1	1438043.0	1	1401142.0	1	1438043.0	1	1438043.0	1	1549483.0	1
36235455	512	2048	16	0	1423354.0	0.09375	0.075898	1423354.0	0.03125	0.075785	1423429.0	1	1423499.0	1	1426453.0	1	1423429.0	1	1423499.0	1	1426453.0	1	1461909.0	1
37680857	512	2048	16	0	1447195.0	0.3125	0.078409	1446026.858986	0.015625	0.077854	1465582.0	1	1512193.0	1	1541297.0	1	1465582.0	1	1512193.0	1	1541297.0	1	1541967.0	1
36958156	512	2048	16	0	1454830.0	0.265625	0.077728	1454547.948718	0.03125	0.077454	1456359.0	1	1456359.0	1	1456359.0	1	1456359.0	1	1456359.0	1	1456359.0	1	1502908.0	1
37210261	512	2048	16	0	1456392.0	0.203125	0.073559	1454733.926931	0.0625	0.07396	1466783.0	1	1466783.0	1	1468438.0	1	1466783.0	1	1466783.0	1	1468438.0	1	1533232.0	1
25331437	512	4096	3	0	990081.0	0.1875	0.038673	990081.0	0.109375	0.038673	990081.0	1	990081.0	1	990081.0	1	990081.0	1	990081.0	1	990081.0	1	1020600.0	1
25381858	512	4096	3	0	913811.0	0.203125	0.035726	913811.0	0.203125	0.035689	913811.0	1	913811.0	1	913811.0	1	913811.0	1	913811.0	1	913811.0	1	942824.0	1
25449086	512	4096	3	0	819122.0	0.15625	0.0369	819122.0	0.171875	0.036849	819122.0	1	819122.0	1	819122.0	1	819122.0	1	819122.0	1	819122.0	1	819784.0	1
25516314	512	4096	3	0	939449.0	0.125	0.03789	939449.0	0.171875	0.037948	939449.0	1	939449.0	1	939449.0	1	939449.0	1	939449.0	1	939449.0	1	952421.0	1
25566735	512	4096	3	0	872206.0	0.28125	0.03787	871430.321678	0.171875	0.037555	875932.0	1	875932.0	1	875932.0	1	875932.0	1	875932.0	1	875932.0	1	875932.0	1
25650770	512	4096	3	0	903195.0	0.203125	0.03882	903195.0	0.203125	0.038768	903195.0	1	903195.0	1	903195.0	1	903195.0	1	903195.0	1	903195.0	1	907827.0	1
25701191	512	4096	3	0	872243.0	0.171875	0.040215	872243.0	0.234375	0.040168	872243.0	1	872243.0	1	872243.0	1	872243.0	1	872243.0	1	872243.0	1	873393.0	1
25768419	512	4096	3	0	857507.0	0.171875	0.037352	857507.0	0.1875	0.037678	857507.0	1	857507.0	1	857507.0	1	857507.0	1	857507.0	1	857507.0	1	857507.0	1
25835647	512	4096	3	0	926173.0	0.21875	0.03828	926173.0	0.171875	0.038264	926173.0	1	926173.0	1	926173.0	1	926173.0	1	926173.0	1	926173.0	1	937115.0	1
25886068	512	4096	3	0	985165.0	0.234375	0.037057	985165.0	0.15625	0.037057	985165.0	1	985165.0	1	985165.0	1	985165.0	1	985165.0	1	985165.0	1	1006946.0	1
25936489	512	4096	3	0	891582.0	0.203125	0.039166	891582.0	0.140625	0.039139	891582.0	1	891582.0	1	895406.0	1	891582.0	1	891582.0	1	895406.0	1	897873.0	1
26003717	512	4096	3	0	804474.0	0.140625	0.038842	804474.0	0.234375	0.038862	804474.0	1	804474.0	1	804512.0	1	804474.0	1	804474.0	1	804512.0	1	805763.0	1
26054138	512	4096	3	0	968353.0	0.125	0.038285	968353.0	0.140625	0.038024	968353.0	1	968353.0	1	968353.0	1	968353.0	1	968353.0	1	968353.0	1	983569.0	1
26121366	512	4096	3	0	813649.0	0.15625	0.036263	813649.0	0.171875	0.03626	813649.0	1	813649.0	1	813649.0	1	813649.0	1	813649.0	1	813649.0	1	814250.0	1
26171787	512	4096	3	0	912031.0	0.203125	0.037461	912031.0	0.171875	0.037533	912031.0	1	912031.0	1	912031.0	1	912031.0	1	912031.0	1	912031.0	1	924539.0	1
26239015	512	4096	3	0	992848.0	0.1875	0.040215	992813.185185	0.140625	0.040179	992848.0	1	992848.0	1	992848.0	1	992848.0	1	992848.0	1	992848.0	1	992848.0	1
26306243	512	4096	3	0	852279.0	0.21875	0.037246	852279.0	0.171875	0.037261	852279.0	1	852279.0	1	852279.0	1	852279.0	1	852279.0	1	852279.0	1	869041.0	1
26373471	512	4096	3	0	890967.0	0.1875	0.04044	890967.0	0.1875	0.040474	890967.0	1	890967.0	1	890967.0	1	890967.0	1	890967.0	1	890967.0	1	890967.0	1
26423892	512	4096	3	0	965812.0	0.140625	0.038673	965812.0	0.171875	0.038808	966034.0	1	966034.0	1	966034.0	1	966034.0	1	966034.0	1	966034.0	1	977825.0	1
26474313	512	4096	3	0	769165.0	0.203125	0.037501	769165.0	0.1875	0.037437	769165.0	1	769165.0	1	769165.0	1	769165.0	1	769165.0	1	769165.0	1	775894.0	1
85908182	512	4096	3	0	871263.0	0.203125	0.038333	871263.0	0.25	0.03837	871263.0	1	871263.0	1	871263.0	1	871263.0	1	871263.0	1	871263.0	1	879605.0	1
85992217	512	4096	3	0	944014.0	0.234375	0.039699	944014.0	0.25	0.039667	944014.0	1	944014.0	1	944014.0	1	944014.0	1	944014.0	1	944014.0	1	948293.0	1
86059445	512	4096	3	0	989169.0	0.328125	0.03754	989169.0	0.28125	0.03754	989169.0	1	989169.0	1	989169.0	1	989169.0	1	989169.0	1	989169.0	1	989169.0	1
86143480	512	4096	3	0	967300.0	0.21875	0.040043	967300.0	0.453125	0.040103	967300.0	1	967300.0	1	967300.0	1	967300.0	1	967300.0	1	967300.0	1	974217.0	1
86227515	512	4096	3	0	936586.0	0.234375	0.041807	936586.0	0.375	0.041769	936586.0	1	936586.0	1	936586.0	1	936586.0	1	936586.0	1	936586.0	1	960010.0	1
86311550	512	4096	3	0	1051490.0	0.234375	0.042256	1051490.0	0.375	0.042256	1051490.0	1	1051490.0	1	1051490.0	1	1051490.0	1	1051490.0	1	1051490.0	1	1051490.0	1
86395585	512	4096	3	0	678426.0	0.359375	0.038269	678426.0	0.3125	0.038422	678426.0	1	678426.0	1	678426.0	1	678426.0	1	678426.0	1	678426.0	1	678426.0	1
86479620	512	4096	3	0	803525.0	0.40625	0.03708	803525.0	0.375	0.037057	809002.0	1	809002.0	1	809002.0	1	809002.0	1	809002.0	1	809002.0	1	807557.0	1
86563655	512	4096	3	0	1074790.0	0.3125	0.039356	1074790.0	0.328125	0.039214	1074790.0	1	1074790.0	1	1074790.0	1	1074790.0	1	1074790.0	1	1074790.0	1	1077373.0	1
86647690	512	4096	3	0	828474.0	0.328125	0.037642	828474.0	0.3125	0.037539	828474.0	1	828474.0	1	828474.0	1	828474.0	1	828474.0	1	828474.0	1	838640.0	1
86731725	512	4096	3	0	885445.0	0.25	0.039878	885445.0	0.359375	0.039878	885445.0	1	885445.0	1	885445.0	1	885445.0	1	885445.0	1	885445.0	1	887901.0	1
86815760	512	4096	3	0	742503.0	0.28125	0.038801	742503.0	0.234375	0.038801	742503.0	1	742503.0	1	742503.0	1	742503.0	1	742503.0	1	742503.0	1	765463.0	1
86899795	512	4096	3	0	915558.0	0.3125	0.040604	915558.0	0.375	0.040652	916019.0	1	916019.0	1	916019.0	1	916019.0	1	916019.0	1	916019.0	1	920519.0	1
86983830	512	4096	3	0	922067.0	0.296875	0.037018	922067.0	0.296875	0.037221	922067.0	1	922067.0	1	922067.0	1	922067.0	1	922067.0	1	922067.0	1	931573.0	1
87067865	512	4096	3	0	791952.0	0.34375	0.03574	791952.0	0.359375	0.03575	791952.0	1	791952.0	1	791952.0	1	791952.0	1	791952.0	1	791952.0	1	791952.0	1
87151900	512	4096	3	0	898310.0	0.515625	0.038656	897608.0	0.28125	0.038531	898763.0	1	898763.0	1	898763.0	1	898763.0	1	898763.0	1	898763.0	1	906572.0	1
87235935	512	4096	3	0	844908.0	0.46875	0.038158	844588.792857	0.328125	0.03805	847492.0	1	847492.0	1	847492.0	1	847492.0	1	847492.0	1	847492.0	1	851450.0	1
87319970	512	4096	3	0	842649.0	0.265625	0.036585	842649.0	0.3125	0.036585	842649.0	1	842649.0	1	842649.0	1	842649.0	1	842649.0	1	842649.0	1	842649.0	1
87404005	512	4096	3	0	859588.0	0.25	0.03923	859588.0	0.328125	0.039173	859588.0	1	859588.0	1	859588.0	1	859588.0	1	859588.0	1	859588.0	1	873396.0	1
87488040	512	4096	3	0	815189.0	0.3125	0.039209	815189.0	0.40625	0.039251	815189.0	1	815189.0	1	815189.0	1	815189.0	1	815189.0	1	815189.0	1	824062.0	1
05159312	512	4096	3	0	685763.0	0.21875	0.034992	685763.0	0.46875	0.035044	685763.0	1	685763.0	1	685763.0	1	685763.0	1	685763.0	1	685763.0	1	686502.0	1
03982822	512	4096	3	0	761320.0	0.265625	0.035585	761320.0	0.328125	0.035568	761320.0	1	761320.0	1	761320.0	1	761320.0	1	761320.0	1	761320.0	1	761320.0	1
06251767	512	4096	3	0	764734.0	0.375	0.037257	764734.0	0.375	0.037257	764734.0	1	764734.0	1	764734.0	1	764734.0	1	764734.0	1	764734.0	1	793419.0	1
05344189	512	4096	3	0	766754.0	0.25	0.036151	766754.0	0.3125	0.036001	766754.0	1	766754.0	1	766754.0	1	766754.0	1	766754.0	1	766754.0	1	772776.0	1
04957628	512	4096	3	0	782762.0	0.296875	0.038475	782762.0	0.328125	0.038662	782762.0	1	782762.0	1	782762.0	1	782762.0	1	782762.0	1	782762.0	1	786632.0	1
05562680	512	4096	3	0	788236.0	0.328125	0.041018	788236.0	0.390625	0.04132	791314.0	1	800532.0	1	800532.0	1	791314.0	1	800532.0	1	800532.0	1	800532.0	1
05663522	512	4096	3	0	811465.0	0.21875	0.039872	811465.0	0.328125	0.039907	811465.0	1	811465.0	1	811465.0	1	811465.0	1	811465.0	1	811465.0	1	811612.0	1
04470225	512	4096	3	0	814403.0	0.28125	0.03968	814403.0	0.34375	0.039625	814403.0	1	814403.0	1	814403.0	1	814403.0	1	814403.0	1	814403.0	1	819146.0	1
04386190	512	4096	3	0	816635.0	0.265625	0.03535	816635.0	0.34375	0.03535	816635.0	1	816635.0	1	816635.0	1	816635.0	1	816635.0	1	816635.0	1	824803.0	1
04083664	512	4096	3	0	866193.0	0.21875	0.036411	866193.0	0.328125	0.036438	867818.0	1	867818.0	1	867818.0	1	866193.0	1	866193.0	1	866193.0	1	866726.0	1
05764364	512	4096	3	0	898951.0	0.203125	0.038488	898951.0	0.375	0.038509	901520.0	1	901520.0	1	909164.0	1	901520.0	1	901520.0	1	909164.0	1	909164.0	1
06150925	512	4096	3	0	901597.0	0.28125	0.038311	901597.0	0.421875	0.038311	901597.0	1	901597.0	1	901597.0	1	901597.0	1	901597.0	1	901597.0	1	901597.0	1
04285348	512	4096	3	0	912186.0	0.21875	0.037929	912186.0	0.40625	0.037881	912186.0	1	912186.0	1	912186.0	1	912186.0	1	912186.0	1	912186.0	1	917599.0	1
03545840	512	4096	3	0	914594.0	0.5	0.042193	913624.76	0.328125	0.041717	914594.0	1	914594.0	1	914594.0	1	914594.0	1	914594.0	1	914594.0	1	916488.0	1
03697103	512	4096	3	0	918576.0	0.25	0.036806	918576.0	0.390625	0.036806	918576.0	1	918576.0	1	918576.0	1	918576.0	1	918576.0	1	918576.0	1	956832.0	1
05461838	512	4096	3	0	923672.0	0.234375	0.038878	922738.758621	0.46875	0.038768	929404.0	1	929404.0	1	929404.0	1	929404.0	1	929404.0	1	929404.0	1	929404.0	1
04184506	512	4096	3	0	931623.0	0.296875	0.037481	931623.0	0.40625	0.037469	931623.0	1	931623.0	1	942510.0	1	931623.0	1	931623.0	1	942510.0	1	944309.0	1
06352609	512	4096	3	0	937067.0	0.359375	0.039171	937067.0	0.453125	0.039172	937067.0	1	937067.0	1	954952.0	1	937067.0	1	937067.0	1	954952.0	1	959760.0	1
06050083	512	4096	3	0	958536.0	0.296875	0.040883	958536.0	0.4375	0.040874	958536.0	1	958536.0	1	958536.0	1	958536.0	1	958536.0	1	958536.0	1	958842.0	1
04856786	512	4096	3	0	970238.0	0.28125	0.04136	970238.0	0.46875	0.041341	970238.0	1	976655.0	1	976655.0	1	970238.0	1	976655.0	1	976655.0	1	976655.0	1
26541541	512	4096	6	0	848770.0	0.140625	0.035865	848770.0	0.171875	0.035746	848770.0	1	848770.0	1	848788.0	1	848770.0	1	848770.0	1	848788.0	1	851462.0	1
26608769	512	4096	6	0	921700.0	0.1875	0.038964	921307.897436	0.296875	0.03902	921700.0	1	921700.0	1	921700.0	1	921700.0	1	921700.0	1	921700.0	1	922401.0	1
26659190	512	4096	6	0	783686.0	0.21875	0.037448	783686.0	0.203125	0.037467	783686.0	1	783686.0	1	783686.0	1	783686.0	1	783686.0	1	783686.0	1	822399.0	1
26726418	512	4096	6	0	837503.0	0.171875	0.038226	837503.0	0.140625	0.038226	837503.0	1	837503.0	1	837503.0	1	837503.0	1	837503.0	1	837503.0	1	839767.0	1
26776839	512	4096	6	0	795246.0	0.234375	0.038476	795013.909091	0.203125	0.038794	795918.0	1	795918.0	1	795246.0	1	795246.0	1	795246.0	1	795246.0	1	798462.0	1
26844067	512	4096	6	0	682564.0	0.1875	0.035074	682564.0	0.25	0.035026	682564.0	1	682564.0	1	682564.0	1	682564.0	1	682564.0	1	682564.0	1	682723.0	1
26894488	512	4096	6	0	972763.0	0.171875	0.03951	972763.0	0.15625	0.039517	973468.0	1	973468.0	1	973354.0	1	973354.0	1	973354.0	1	973354.0	1	977972.0	1
26978523	512	4096	6	0	953099.0	0.25	0.040454	953099.0	0.234375	0.040454	953099.0	1	953099.0	1	953099.0	1	953099.0	1	953099.0	1	953099.0	1	974912.0	1
27079365	512	4096	6	0	782322.0	0.21875	0.03775	782322.0	0.171875	0.03775	782322.0	1	782322.0	1	782322.0	1	782322.0	1	782322.0	1	782322.0	1	787483.0	1
27129786	512	4096	6	0	763137.0	0.21875	0.038492	763137.0	0.1875	0.038492	772327.0	1	772327.0	1	772327.0	1	772327.0	1	772327.0	1	772327.0	1	772766.0	1
27180207	512	4096	6	0	800927.0	0.171875	0.038891	800927.0	0.15625	0.038891	800927.0	1	800927.0	1	802795.0	1	800927.0	1	800927.0	1	802795.0	1	805537.0	1
27247435	512	4096	6	0	736198.0	0.171875	0.038377	736198.0	0.359375	0.038492	736198.0	1	736198.0	1	736566.0	1	736198.0	1	736198.0	1	736566.0	1	736746.0	1
27331470	512	4096	6	0	1000875.0	0.171875	0.039845	1000875.0	0.21875	0.03979	1000875.0	1	1000875.0	1	1000875.0	1	1000875.0	1	1000875.0	1	1000875.0	1	1000875.0	1
27398698	512	4096	6	0	813686.0	0.203125	0.036309	813686.0	0.203125	0.036309	813686.0	1	813686.0	1	813686.0	1	813686.0	1	813686.0	1	813686.0	1	828206.0	1
27465926	512	4096	6	0	855452.0	0.25	0.035508	855452.0	0.234375	0.035511	855452.0	1	855452.0	1	855452.0	1	855452.0	1	855452.0	1	855452.0	1	857006.0	1
27533154	512	4096	6	0	829525.0	0.15625	0.038278	829525.0	0.25	0.038342	830406.0	1	830406.0	1	830406.0	1	830406.0	1	830406.0	1	830406.0	1	829525.0	1
27617189	512	4096	6	0	795163.0	0.203125	0.038287	795163.0	0.1875	0.038232	795163.0	1	795163.0	1	795163.0	1	795163.0	1	795163.0	1	795163.0	1	807495.0	1
45266234	512	4096	6	0	888842.0	0.234375	0.037359	888842.0	0.109375	0.037314	888842.0	1	888842.0	1	888842.0	1	888842.0	1	888842.0	1	888842.0	1	893109.0	1
45333462	512	4096	6	0	796915.0	0.140625	0.039376	796915.0	0.25	0.039376	801487.0	1	801487.0	1	801487.0	1	796962.0	1	796962.0	1	796962.0	1	835678.0	1
45400690	512	4096	6	0	824314.0	0.203125	0.037631	824314.0	0.21875	0.037447	824314.0	1	824314.0	1	824314.0	1	824314.0	1	824314.0	1	824314.0	1	824333.0	1
90278002	512	4096	6	0	676541.0	0.21875	0.038793	676541.0	0.3125	0.038933	677794.0	1	677794.0	1	679898.0	1	677794.0	1	677794.0	1	679898.0	1	681725.0	1
90345230	512	4096	6	0	872714.0	0.265625	0.040284	872714.0	0.25	0.040284	872714.0	1	872714.0	1	872714.0	1	872714.0	1	872714.0	1	872714.0	1	872714.0	1
90429265	512	4096	6	0	860933.0	0.453125	0.039826	859696.020408	0.25	0.039653	861169.0	1	861169.0	1	861169.0	1	861169.0	1	861169.0	1	861169.0	1	869287.0	1
90496493	512	4096	6	0	763597.0	0.328125	0.039609	763597.0	0.328125	0.039653	763597.0	1	763597.0	1	763597.0	1	763597.0	1	763597.0	1	763597.0	1	763606.0	1
90580528	512	4096	6	0	838343.0	0.28125	0.037619	838343.0	0.4375	0.037613	840482.0	1	840482.0	1	840482.0	1	840482.0	1	840482.0	1	840482.0	1	840574.0	1
90664563	512	4096	6	0	808825.0	0.296875	0.037118	808825.0	0.265625	0.037069	810262.0	1	810262.0	1	818005.0	1	810262.0	1	810262.0	1	818005.0	1	833994.0	1
90731791	512	4096	6	0	851029.0	0.234375	0.037203	851029.0	0.265625	0.037227	851029.0	1	851029.0	1	851029.0	1	851029.0	1	851029.0	1	851029.0	1	894309.0	1
90815826	512	4096	6	0	785762.0	0.28125	0.041935	785762.0	0.21875	0.041935	785762.0	1	785762.0	1	785762.0	1	785762.0	1	785762.0	1	785762.0	1	793213.0	1
90899861	512	4096	6	0	791425.0	0.375	0.037919	791425.0	0.3125	0.037906	791425.0	1	791425.0	1	793270.0	1	791425.0	1	791425.0	1	793270.0	1	804035.0	1
90983896	512	4096	6	0	786966.0	0.21875	0.035282	786966.0	0.296875	0.035541	786966.0	1	786966.0	1	786966.0	1	786966.0	1	786966.0	1	786966.0	1	786966.0	1
91067931	512	4096	6	0	754204.0	0.234375	0.038193	754204.0	0.328125	0.038216	754204.0	1	754204.0	1	759012.0	1	754204.0	1	754204.0	1	759012.0	1	762440.0	1
91135159	512	4096	6	0	697302.0	0.296875	0.037259	697302.0	0.34375	0.03717	697305.0	1	697305.0	1	697305.0	1	697305.0	1	697305.0	1	697305.0	1	697414.0	1
91219194	512	4096	6	0	738317.0	0.1875	0.035102	738317.0	0.28125	0.035102	738317.0	1	738317.0	1	738999.0	1	738317.0	1	738317.0	1	738999.0	1	742622.0	1
91286422	512	4096	6	0	755064.0	0.328125	0.040031	755064.0	0.28125	0.040031	755064.0	1	755064.0	1	755064.0	1	755064.0	1	755064.0	1	755064.0	1	772753.0	1
91370457	512	4096	6	0	833722.0	0.34375	0.038291	833722.0	0.25	0.038329	833722.0	1	833722.0	1	833935.0	1	833722.0	1	833722.0	1	833935.0	1	836647.0	1
91454492	512	4096	6	0	712488.0	0.4375	0.039796	712401.0	0.40625	0.039788	712488.0	1	712488.0	1	712488.0	1	712488.0	1	712488.0	1	712488.0	1	724491.0	1
91521720	512	4096	6	0	840881.0	0.296875	0.035596	839651.087591	0.375	0.035513	856336.0	1	856336.0	1	863753.0	1	856336.0	1	856336.0	1	863753.0	1	877429.0	1
91605755	512	4096	6	0	877125.0	0.34375	0.041244	877088.352941	0.34375	0.041017	877304.0	1	877304.0	1	877304.0	1	877304.0	1	877304.0	1	877304.0	1	877893.0	1
91689790	512	4096	6	0	928903.0	0.4375	0.039865	927593.91974	0.328125	0.039731	933592.0	1	933592.0	1	933592.0	1	933592.0	1	933592.0	1	933592.0	1	933592.0	1
91773825	512	4096	6	0	886290.0	0.328125	0.039851	886290.0	0.328125	0.039848	886290.0	1	886290.0	1	886290.0	1	886290.0	1	886290.0	1	886290.0	1	890427.0	1
16251932	512	4096	6	0	634110.0	0.328125	0.035441	634110.0	0.65625	0.035501	634110.0	1	634110.0	1	634110.0	1	634110.0	1	634110.0	1	634110.0	1	641567.0	1
22083961	512	4096	6	0	668373.0	1.140625	0.035516	668373.0	0.46875	0.035545	668373.0	1	668373.0	1	668373.0	1	668373.0	1	668373.0	1	668373.0	1	670187.0	1
17596492	512	4096	6	0	679602.0	0.40625	0.034834	679602.0	0.484375	0.034864	679602.0	1	679602.0	1	679602.0	1	679602.0	1	679602.0	1	679602.0	1	704733.0	1
15646880	512	4096	6	0	688075.0	0.828125	0.039484	688075.0	0.78125	0.039524	688075.0	1	688075.0	1	688075.0	1	688075.0	1	688075.0	1	688075.0	1	710213.0	1
15025021	512	4096	6	0	691981.0	0.40625	0.038778	691981.0	0.484375	0.038788	691981.0	1	691981.0	1	691981.0	1	691981.0	1	691981.0	1	691981.0	1	693561.0	1
21831856	512	4096	6	0	693214.0	1.890625	0.033632	693214.0	0.4375	0.033802	693214.0	1	693214.0	1	693214.0	1	693214.0	1	693214.0	1	693214.0	1	708537.0	1
14419969	512	4096	6	0	762078.0	0.375	0.039858	762078.0	1.84375	0.039918	762078.0	1	762078.0	1	762078.0	1	762078.0	1	762078.0	1	762078.0	1	764519.0	1
17344387	512	4096	6	0	764927.0	0.375	0.036342	764927.0	0.578125	0.036343	764927.0	1	764927.0	1	764927.0	1	764927.0	1	764927.0	1	764927.0	1	779485.0	1
21512523	512	4096	6	0	767076.0	0.28125	0.040365	767076.0	0.71875	0.040387	767076.0	1	767076.0	1	767076.0	1	767076.0	1	767076.0	1	767076.0	1	797346.0	1
15898985	512	4096	6	0	777695.0	0.375	0.039374	777695.0	2.125	0.039267	777695.0	1	777695.0	1	777695.0	1	777695.0	1	777695.0	1	777695.0	1	777695.0	1
16823370	512	4096	6	0	780515.0	0.5625	0.037991	780515.0	0.859375	0.038001	780515.0	1	780515.0	1	781942.0	1	780515.0	1	780515.0	1	781942.0	1	791898.0	1
14134250	512	4096	6	0	784013.0	0.390625	0.036169	784013.0	0.515625	0.036169	784013.0	1	784013.0	1	784013.0	1	784013.0	1	784013.0	1	784013.0	1	791641.0	1
14672074	512	4096	6	0	793408.0	0.921875	0.035503	793408.0	0.796875	0.035503	793408.0	1	793408.0	1	793408.0	1	793408.0	1	793408.0	1	793408.0	1	793498.0	1
16571265	512	4096	6	0	796019.0	0.34375	0.035055	796019.0	0.625	0.035058	796019.0	1	796019.0	1	796019.0	1	796019.0	1	796019.0	1	796019.0	1	817136.0	1
17899018	512	4096	6	0	799397.0	0.296875	0.036505	799397.0	0.71875	0.036402	800112.0	1	800112.0	1	800112.0	1	800112.0	1	800112.0	1	800112.0	1	823063.0	1
19109122	512	4096	6	0	801830.0	0.53125	0.037348	801428.05618	0.59375	0.037256	802782.0	1	810470.0	1	810470.0	1	802767.0	1	810442.0	1	810470.0	1	823233.0	1
22336066	512	4096	6	0	817185.0	1.890625	0.034724	817009.885312	0.390625	0.034729	817185.0	1	817185.0	1	822389.0	1	817185.0	1	817185.0	1	822389.0	1	822389.0	1
19966279	512	4096	6	0	828803.0	0.421875	0.037783	828803.0	0.75	0.037662	828803.0	1	828803.0	1	828803.0	1	828803.0	1	828803.0	1	828803.0	1	839611.0	1
17109089	512	4096	6	0	847201.0	0.34375	0.03816	847201.0	0.4375	0.0384	847201.0	1	847201.0	1	847201.0	1	847201.0	1	847201.0	1	847201.0	1	850231.0	1
18789789	512	4096	6	0	861381.0	0.328125	0.03622	861381.0	0.765625	0.03608	863758.0	1	863758.0	1	863758.0	1	863758.0	1	863758.0	1	863758.0	1	876191.0	1
27701224	512	4096	11	0	873712.0	0.15625	0.03975	873712.0	0.296875	0.039881	879244.0	1	879244.0	1	879244.0	1	879244.0	1	879244.0	1	879244.0	1	886788.0	1
27768452	512	4096	11	0	694142.0	0.21875	0.040132	694142.0	0.15625	0.039961	694163.0	1	694163.0	1	694163.0	1	694163.0	1	694163.0	1	694163.0	1	695865.0	1
27818873	512	4096	11	0	552077.0	0.15625	0.039556	552077.0	0.484375	0.039538	552077.0	1	552077.0	1	552077.0	1	552077.0	1	552077.0	1	552077.0	1	552573.0	1
27902908	512	4096	11	0	686968.0	0.21875	0.039422	686436.727273	0.140625	0.039385	690010.0	1	690010.0	1	690010.0	1	690010.0	1	690010.0	1	690010.0	1	699961.0	1
27970136	512	4096	11	0	678842.0	0.1875	0.036874	678842.0	0.140625	0.03673	679106.0	1	679106.0	1	679106.0	1	679106.0	1	679106.0	1	679106.0	1	679106.0	1
28020557	512	4096	11	0	587789.0	0.15625	0.037929	587789.0	0.09375	0.037687	588296.0	1	588296.0	1	588271.0	1	588296.0	1	588296.0	1	588271.0	1	588271.0	1
28087785	512	4096	11	0	740716.0	0.296875	0.03896	740404.993475	0.28125	0.03878	740716.0	1	740716.0	1	746236.0	1	740716.0	1	740716.0	1	746236.0	1	760890.0	1
28138206	512	4096	11	0	814454.0	0.171875	0.040071	814454.0	0.109375	0.040173	814454.0	1	814454.0	1	814454.0	1	814454.0	1	814454.0	1	814454.0	1	815357.0	1
28205434	512	4096	11	0	633416.0	0.25	0.0396	633416.0	0.28125	0.039601	634013.0	1	634013.0	1	634013.0	1	634013.0	1	634013.0	1	634013.0	1	636632.0	1
28272662	512	4096	11	0	599746.0	0.203125	0.037078	599746.0	0.15625	0.037055	599746.0	1	601113.0	1	604207.0	1	599746.0	1	601113.0	1	604207.0	1	608814.0	1
28339890	512	4096	11	0	807430.0	0.296875	0.037577	805937.214953	0.15625	0.037341	807469.0	1	807469.0	1	807469.0	1	807469.0	1	807469.0	1	807469.0	1	818402.0	1
28390311	512	4096	11	0	737901.0	0.234375	0.037736	737876.701613	0.140625	0.037625	737901.0	1	737901.0	1	737901.0	1	737901.0	1	737901.0	1	737901.0	1	746210.0	1
28457539	512	4096	11	0	651004.0	0.359375	0.037048	651004.0	0.171875	0.037049	651004.0	1	651004.0	1	651004.0	1	651004.0	1	651004.0	1	651004.0	1	653437.0	1
28507960	512	4096	11	0	672048.0	0.1875	0.036409	672023.0	0.15625	0.03656	672048.0	1	672048.0	1	672048.0	1	672048.0	1	672048.0	1	672048.0	1	672023.0	1
28558381	512	4096	11	0	755403.0	0.171875	0.039987	755403.0	0.234375	0.039991	755668.0	1	755668.0	1	761490.0	1	755668.0	1	755668.0	1	761490.0	1	767453.0	1
28625609	512	4096	11	0	781260.0	0.171875	0.039208	781260.0	0.21875	0.039208	781313.0	1	781313.0	1	781313.0	1	781313.0	1	781313.0	1	781313.0	1	782930.0	1
28692837	512	4096	11	0	617760.0	0.28125	0.03945	617226.583153	0.125	0.039532	617760.0	1	617760.0	1	617760.0	1	617760.0	1	617760.0	1	617760.0	1	622275.0	1
28743258	512	4096	11	0	675988.0	0.234375	0.037653	675988.0	0.15625	0.037655	675988.0	1	675988.0	1	675988.0	1	675988.0	1	675988.0	1	675988.0	1	677547.0	1
28793679	512	4096	11	0	663234.0	0.203125	0.038782	663234.0	0.140625	0.038911	663377.0	1	663377.0	1	664011.0	1	663377.0	1	663377.0	1	664011.0	1	672395.0	1
28860907	512	4096	11	0	559972.0	0.296875	0.039651	558630.0	0.171875	0.039501	562822.0	1	562822.0	1	564988.0	1	562822.0	1	562822.0	1	564988.0	1	562647.0	1
02126938	512	4096	11	0	721789.0	0.234375	0.042352	721789.0	0.234375	0.042411	722383.0	1	722383.0	1	732441.0	1	722383.0	1	722383.0	1	732441.0	1	740016.0	1
02194166	512	4096	11	0	655203.0	0.328125	0.035196	655203.0	0.46875	0.035459	657077.0	1	657077.0	1	657077.0	1	655248.0	1	655248.0	1	655248.0	1	657480.0	1
02278201	512	4096	11	0	686719.0	0.203125	0.037868	686719.0	0.234375	0.038045	686719.0	1	686719.0	1	688641.0	1	686719.0	1	686719.0	1	688641.0	1	695449.0	1
02362236	512	4096	11	0	674834.0	0.4375	0.039442	674538.930233	0.40625	0.039002	675035.0	1	675035.0	1	675035.0	1	675035.0	1	675035.0	1	675035.0	1	677672.0	1
02446271	512	4096	11	0	791249.0	0.75	0.0405	789408.305271	0.34375	0.040204	794318.0	1	794318.0	1	794318.0	1	794318.0	1	794318.0	1	794318.0	1	792775.0	1
02530306	512	4096	11	0	706687.0	0.3125	0.03581	706687.0	0.3125	0.035754	706687.0	1	706940.0	1	706940.0	1	706687.0	1	706940.0	1	706940.0	1	721946.0	1
02614341	512	4096	11	0	795400.0	0.25	0.037234	795400.0	0.28125	0.03722	795400.0	1	795400.0	1	795400.0	1	795400.0	1	795400.0	1	795400.0	1	801181.0	1
02698376	512	4096	11	0	697296.0	0.296875	0.036972	697296.0	0.390625	0.036984	697296.0	1	697296.0	1	697434.0	1	697296.0	1	697296.0	1	697434.0	1	712726.0	1
02765604	512	4096	11	0	854198.0	0.609375	0.036299	853488.242105	0.34375	0.036338	854680.0	1	854680.0	1	854680.0	1	854680.0	1	854680.0	1	854680.0	1	865856.0	1
02849639	512	4096	11	0	690453.0	0.34375	0.03849	690453.0	0.34375	0.038494	690453.0	1	690453.0	1	690453.0	1	690453.0	1	690453.0	1	690453.0	1	694949.0	1
02933674	512	4096	11	0	725660.0	0.25	0.036129	725660.0	0.34375	0.035948	725660.0	1	725660.0	1	725660.0	1	725660.0	1	725660.0	1	725660.0	1	746132.0	1
03017709	512	4096	11	0	531739.0	0.296875	0.036288	531739.0	0.28125	0.036288	535696.0	1	535696.0	1	535696.0	1	531739.0	1	531739.0	1	531739.0	1	535170.0	1
03101744	512	4096	11	0	593289.0	0.28125	0.037598	593289.0	0.296875	0.037641	593289.0	1	593289.0	1	593289.0	1	593289.0	1	593289.0	1	593289.0	1	596083.0	1
03185779	512	4096	11	0	810282.0	0.3125	0.041191	810278.0	0.421875	0.04105	810282.0	1	810282.0	1	810282.0	1	810282.0	1	810282.0	1	810282.0	1	810657.0	1
03269814	512	4096	11	0	648115.0	0.484375	0.039047	647448.912929	0.4375	0.038824	649933.0	1	649933.0	1	649933.0	1	649933.0	1	649933.0	1	649933.0	1	657070.0	1
03353849	512	4096	11	0	785235.0	0.21875	0.038584	785235.0	0.359375	0.038733	786732.0	1	786732.0	1	786949.0	1	786732.0	1	786732.0	1	786949.0	1	792196.0	1
03421077	512	4096	11	0	716343.0	0.265625	0.03984	716343.0	0.296875	0.039888	716343.0	1	716343.0	1	716343.0	1	716343.0	1	716343.0	1	716343.0	1	722309.0	1
03505112	512	4096	11	0	801502.0	0.28125	0.040444	801502.0	0.28125	0.040393	801502.0	1	801502.0	1	804306.0	1	801502.0	1	801502.0	1	804306.0	1	817852.0	1
03589147	512	4096	11	0	840739.0	0.453125	0.038996	839745.857143	0.3125	0.039175	844947.0	1	844947.0	1	845007.0	1	844947.0	1	844947.0	1	845007.0	1	849624.0	1
03656375	512	4096	11	0	720855.0	0.296875	0.039817	720855.0	0.328125	0.039802	721005.0	1	721005.0	1	720855.0	1	721005.0	1	721005.0	1	720855.0	1	722936.0	1
31109320	512	4096	11	0	467252.0	0.203125	0.040043	467252.0	0.359375	0.04	467252.0	1	467252.0	1	472348.0	1	467252.0	1	467252.0	1	472348.0	1	472377.0	1
31008478	512	4096	11	0	563047.0	0.421875	0.035344	562176.958457	0.359375	0.035437	563047.0	1	563047.0	1	563047.0	1	563047.0	1	563047.0	1	563047.0	1	569887.0	1
31479074	512	4096	11	0	569944.0	0.359375	0.036702	569944.0	0.453125	0.036717	582375.0	1	582375.0	1	582375.0	1	582375.0	1	582375.0	1	582375.0	1	569944.0	1
31899249	512	4096	11	0	602385.0	0.25	0.038188	602385.0	0.359375	0.03799	603875.0	1	603875.0	1	603875.0	1	603875.0	1	603875.0	1	603875.0	1	619596.0	1
30521075	512	4096	11	0	613164.0	0.28125	0.040394	613164.0	0.296875	0.040397	613164.0	1	613164.0	1	623959.0	1	613164.0	1	613164.0	1	623959.0	1	638901.0	1
31193355	512	4096	11	0	640957.0	0.46875	0.034581	640397.544677	0.5	0.034683	644711.0	1	644711.0	1	644711.0	1	644711.0	1	644711.0	1	644711.0	1	654304.0	1
32269003	512	4096	11	0	653128.0	0.328125	0.039207	653128.0	0.390625	0.039207	653128.0	1	653128.0	1	655831.0	1	653128.0	1	653128.0	1	655831.0	1	655841.0	1
32168161	512	4096	11	0	669955.0	0.28125	0.041713	669955.0	0.328125	0.041703	669955.0	1	675727.0	1	675727.0	1	669955.0	1	675727.0	1	675727.0	1	682886.0	1
30420233	512	4096	11	0	685387.0	0.546875	0.039619	684602.75	0.359375	0.039619	687555.0	1	687555.0	1	687555.0	1	687555.0	1	687555.0	1	687555.0	1	690925.0	1
32453880	512	4096	11	0	693701.0	0.296875	0.044066	693677.0	0.296875	0.044079	710543.0	1	710543.0	1	710543.0	1	710543.0	1	710543.0	1	710543.0	1	710650.0	1
29932830	512	4096	11	0	694269.0	0.265625	0.041696	694269.0	0.5	0.041696	694269.0	1	694269.0	1	694304.0	1	694269.0	1	694269.0	1	694304.0	1	699528.0	1
30336198	512	4096	11	0	708548.0	0.546875	0.035819	708164.051282	0.4375	0.035621	708640.0	1	709695.0	1	710830.0	1	708640.0	1	709695.0	1	710830.0	1	710830.0	1
31983284	512	4096	11	0	710542.0	0.265625	0.040522	710049.032967	0.375	0.040399	714104.0	1	714104.0	1	714125.0	1	714104.0	1	714104.0	1	714125.0	1	725984.0	1
30134514	512	4096	11	0	719596.0	0.34375	0.03897	718763.536364	0.484375	0.038818	719596.0	1	719596.0	1	719596.0	1	719596.0	1	719596.0	1	719596.0	1	720148.0	1
31697565	512	4096	11	0	725057.0	0.421875	0.03807	724653.856828	0.359375	0.037873	725833.0	1	725833.0	1	725833.0	1	725833.0	1	725833.0	1	725833.0	1	744588.0	1
29848795	512	4096	11	0	740381.0	0.203125	0.037465	740381.0	0.25	0.037465	740381.0	1	740381.0	1	740381.0	1	740381.0	1	740381.0	1	740381.0	1	754778.0	1
30722759	512	4096	11	0	745779.0	0.375	0.03753	745779.0	0.296875	0.037526	745779.0	1	745779.0	1	745779.0	1	745779.0	1	745779.0	1	745779.0	1	749389.0	1
32084126	512	4096	11	0	746161.0	0.265625	0.038211	746161.0	0.375	0.038211	746161.0	1	746161.0	1	746161.0	1	746161.0	1	746161.0	1	746161.0	1	782816.0	1
31294197	512	4096	11	0	747294.0	0.25	0.038351	747294.0	0.40625	0.03817	747294.0	1	747294.0	1	755288.0	1	747294.0	1	747294.0	1	755288.0	1	777245.0	1
30823601	512	4096	11	0	761256.0	0.578125	0.040901	760047.0	0.375	0.040487	772793.0	1	772793.0	1	784401.0	1	772793.0	1	772793.0	1	784401.0	1	787442.0	1
28911328	512	4096	16	0	502751.0	0.328125	0.038452	502751.0	0.265625	0.038339	508168.0	1	508168.0	1	508168.0	1	508168.0	1	508168.0	1	508168.0	1	511601.0	1
28978556	512	4096	16	0	736410.0	0.125	0.039604	736369.0	0.15625	0.039589	736661.0	1	736704.0	1	736704.0	1	736704.0	1	736704.0	1	736704.0	1	737594.0	1
29045784	512	4096	16	0	703425.0	0.203125	0.037589	703387.167568	0.125	0.037562	708417.0	1	708417.0	1	710716.0	1	708417.0	1	708417.0	1	710716.0	1	714297.0	1
29096205	512	4096	16	0	699481.0	0.21875	0.038423	699469.0	0.109375	0.038407	699509.0	1	699509.0	1	699509.0	1	699509.0	1	699509.0	1	699509.0	1	699511.0	1
29146626	512	4096	16	0	683647.0	0.1875	0.0403	683647.0	0.15625	0.040302	683647.0	1	683647.0	1	683647.0	1	683647.0	1	683647.0	1	683647.0	1	696030.0	1
29213854	512	4096	16	0	707243.0	0.296875	0.037965	706581.022504	0.171875	0.038251	709249.0	1	709249.0	1	709249.0	1	709240.0	1	709240.0	1	709240.0	1	720357.0	1
29264275	512	4096	16	0	580422.0	0.25	0.038748	580422.0	0.125	0.038745	583137.0	1	583137.0	1	592088.0	1	582451.0	1	582451.0	1	591535.0	1	591889.0	1
29314696	512	4096	16	0	558674.0	0.125	0.038777	558674.0	0.171875	0.038873	559819.0	1	559819.0	1	559819.0	1	559819.0	1	559819.0	1	559819.0	1	577314.0	1
29381924	512	4096	16	0	698666.0	0.1875	0.044158	698666.0	0.15625	0.044184	706890.0	1	706890.0	1	706890.0	1	706890.0	1	706890.0	1	706890.0	1	699805.0	1
29432345	512	4096	16	0	696915.0	0.265625	0.039557	696807.0	0.15625	0.039762	696939.0	1	696939.0	1	696939.0	1	696939.0	1	696939.0	1	696939.0	1	697854.0	1
29482766	512	4096	16	0	614096.0	0.109375	0.039815	614096.0	0.171875	0.039807	614096.0	1	627142.0	1	627664.0	1	614096.0	1	627142.0	1	627664.0	1	631890.0	1
29549994	512	4096	16	0	623440.0	0.1875	0.040254	623440.0	0.265625	0.040242	623546.0	1	623546.0	1	623546.0	1	623546.0	1	623546.0	1	623546.0	1	637095.0	1
29617222	512	4096	16	0	709844.0	0.203125	0.039242	709588.904	0.125	0.039223	718138.0	1	718138.0	1	718138.0	1	718138.0	1	718138.0	1	718138.0	1	729569.0	1
29684450	512	4096	16	0	705128.0	0.234375	0.039883	705128.0	0.125	0.040086	707736.0	1	707736.0	1	707736.0	1	707736.0	1	707736.0	1	707736.0	1	710226.0	1
29734871	512	4096	16	0	556049.0	0.140625	0.037339	556049.0	0.265625	0.037414	556061.0	1	556061.0	1	556061.0	1	556061.0	1	556061.0	1	556061.0	1	563374.0	1
29802099	512	4096	16	0	533415.0	0.390625	0.037546	532464.0	0.171875	0.03746	540535.0	1	540535.0	1	540248.0	1	540535.0	1	540535.0	1	540248.0	1	559206.0	1
29852520	512	4096	16	0	522638.0	0.234375	0.037927	522638.0	0.140625	0.037927	526540.0	1	526540.0	1	526501.0	1	526540.0	1	526540.0	1	526501.0	1	531276.0	1
29902941	512	4096	16	0	761473.0	0.21875	0.039792	761105.237624	0.28125	0.039842	764559.0	1	764559.0	1	764559.0	1	764559.0	1	764559.0	1	764559.0	1	772861.0	1
29970169	512	4096	16	0	547087.0	0.203125	0.0413	547058.0	0.09375	0.041588	547087.0	1	547087.0	1	547087.0	1	547087.0	1	547087.0	1	547087.0	1	549705.0	1
30037397	512	4096	16	0	784239.0	0.328125	0.042696	783757.069667	0.171875	0.042553	785702.0	1	785702.0	1	785702.0	1	785702.0	1	785702.0	1	785702.0	1	834115.0	1
06412723	512	4096	16	0	615571.0	0.3125	0.039771	615368.187097	0.21875	0.039713	619371.0	1	619371.0	1	621387.0	1	619371.0	1	619371.0	1	621387.0	1	624723.0	1
06496758	512	4096	16	0	561801.0	0.265625	0.038621	561790.0	0.359375	0.038693	564964.0	1	564964.0	1	564964.0	1	564964.0	1	564964.0	1	564964.0	1	562375.0	1
06580793	512	4096	16	0	720388.0	0.375	0.039194	720388.0	0.375	0.039158	720401.0	1	720401.0	1	720401.0	1	720401.0	1	720401.0	1	720401.0	1	732105.0	1
06648021	512	4096	16	0	567857.0	0.359375	0.034111	567857.0	0.3125	0.034142	570715.0	1	570715.0	1	580854.0	1	570715.0	1	570715.0	1	580854.0	1	590143.0	1
06732056	512	4096	16	0	584740.0	0.1875	0.035574	584740.0	0.296875	0.035505	584740.0	1	584740.0	1	584964.0	1	584740.0	1	584740.0	1	584964.0	1	592508.0	1
06816091	512	4096	16	0	604842.0	0.28125	0.037216	604842.0	0.25	0.037207	605591.0	1	605591.0	1	605591.0	1	605591.0	1	605591.0	1	605591.0	1	610763.0	1
06883319	512	4096	16	0	641638.0	0.40625	0.040827	641494.141975	0.25	0.04053	642126.0	1	642126.0	1	642126.0	1	642126.0	1	642126.0	1	642126.0	1	659959.0	1
06967354	512	4096	16	0	729690.0	0.3125	0.03973	729690.0	0.328125	0.03973	730484.0	1	730484.0	1	730484.0	1	730484.0	1	730484.0	1	730484.0	1	741557.0	1
07051389	512	4096	16	0	559928.0	0.265625	0.038059	559928.0	0.3125	0.038315	560015.0	1	560015.0	1	560015.0	1	560015.0	1	560015.0	1	560015.0	1	604965.0	1
07135424	512	4096	16	0	596387.0	0.265625	0.038469	596387.0	0.28125	0.038398	596387.0	1	596387.0	1	596387.0	1	596387.0	1	596387.0	1	596387.0	1	605878.0	1
07202652	512	4096	16	0	789019.0	0.21875	0.036848	789019.0	0.28125	0.036675	795680.0	1	795680.0	1	795680.0	1	795680.0	1	795680.0	1	795680.0	1	806907.0	1
07286687	512	4096	16	0	802301.0	0.359375	0.040949	802301.0	0.328125	0.041204	805936.0	1	805936.0	1	805936.0	1	805936.0	1	805936.0	1	805936.0	1	808843.0	1
07370722	512	4096	16	0	629033.0	0.296875	0.036026	629033.0	0.328125	0.036065	631075.0	1	630069.0	1	630069.0	1	630069.0	1	630069.0	1	630069.0	1	643111.0	1
07437950	512	4096	16	0	485802.0	0.28125	0.037304	485802.0	0.359375	0.037335	485802.0	1	485802.0	1	488658.0	1	485802.0	1	485802.0	1	488658.0	1	514801.0	1
07521985	512	4096	16	0	679303.0	0.296875	0.040946	679303.0	0.3125	0.040714	686437.0	1	686437.0	1	686437.0	1	686437.0	1	686437.0	1	686437.0	1	686841.0	1
07606020	512	4096	16	0	535717.0	0.34375	0.037478	535625.395062	0.3125	0.037664	543285.0	1	543285.0	1	543285.0	1	535717.0	1	535717.0	1	535717.0	1	535717.0	1
07690055	512	4096	16	0	731859.0	0.40625	0.041645	731858.0	0.34375	0.041642	731928.0	1	731928.0	1	731928.0	1	731928.0	1	731928.0	1	731928.0	1	743883.0	1
07774090	512	4096	16	0	556588.0	0.359375	0.036187	556588.0	0.375	0.036124	556588.0	1	556588.0	1	556588.0	1	556588.0	1	556588.0	1	556588.0	1	561048.0	1
07858125	512	4096	16	0	624311.0	0.1875	0.040101	624311.0	0.40625	0.040119	624311.0	1	624311.0	1	624311.0	1	624311.0	1	624311.0	1	624311.0	1	630349.0	1
07925353	512	4096	16	0	768255.0	0.203125	0.038891	768255.0	0.390625	0.038974	768255.0	1	768255.0	1	768255.0	1	768255.0	1	768255.0	1	768255.0	1	771390.0	1
38521207	512	4096	16	0	456797.0	0.234375	0.044907	456752.0	0.328125	0.044876	461570.0	1	461570.0	1	461570.0	1	461570.0	1	461570.0	1	461570.0	1	478075.0	1
39092645	512	4096	16	0	466071.0	0.46875	0.037557	465794.0	0.34375	0.037694	466605.0	1	466605.0	1	466605.0	1	466605.0	1	466605.0	1	466605.0	1	476444.0	1
37949769	512	4096	16	0	472943.0	0.234375	0.041288	472943.0	0.328125	0.041284	473445.0	1	473445.0	1	473445.0	1	473445.0	1	473445.0	1	473445.0	1	480432.0	1
40218714	512	4096	16	0	495123.0	0.234375	0.037737	495123.0	0.28125	0.037567	508530.0	1	508530.0	1	508530.0	1	508530.0	1	508530.0	1	508530.0	1	495380.0	1
39361557	512	4096	16	0	513655.0	0.375	0.037577	512725.491329	0.296875	0.037407	513655.0	1	513655.0	1	513655.0	1	513655.0	1	513655.0	1	513655.0	1	515057.0	1
39848960	512	4096	16	0	527714.0	0.21875	0.041575	527714.0	0.34375	0.041623	532329.0	1	532329.0	1	532329.0	1	532329.0	1	532329.0	1	532329.0	1	533736.0	1
38336330	512	4096	16	0	539113.0	0.34375	0.038809	539092.4	0.421875	0.038828	556821.0	1	558184.0	1	565045.0	1	556821.0	1	558184.0	1	565045.0	1	580467.0	1
40403591	512	4096	16	0	541094.0	0.25	0.040675	541094.0	0.71875	0.04087	541094.0	1	541094.0	1	541094.0	1	541094.0	1	541094.0	1	541094.0	1	542644.0	1
39193487	512	4096	16	0	548238.0	0.453125	0.039169	545931.0	0.453125	0.039082	549597.0	1	549597.0	1	549597.0	1	549597.0	1	549597.0	1	549597.0	1	549029.0	1
39748118	512	4096	16	0	556305.0	0.265625	0.039916	556305.0	0.3125	0.040069	556305.0	1	556305.0	1	558930.0	1	556305.0	1	556305.0	1	558930.0	1	563776.0	1
38706084	512	4096	16	0	586126.0	0.328125	0.041094	586070.0	0.453125	0.041105	586269.0	1	586269.0	1	586269.0	1	586269.0	1	586269.0	1	586269.0	1	612634.0	1
40521240	512	4096	16	0	599262.0	0.265625	0.037784	599203.636364	0.421875	0.037726	599262.0	1	599262.0	1	599262.0	1	599262.0	1	599262.0	1	599262.0	1	605393.0	1
39563241	512	4096	16	0	605115.0	0.4375	0.038102	604500.778847	0.328125	0.037572	605647.0	1	605647.0	1	605647.0	1	605647.0	1	605647.0	1	605647.0	1	606603.0	1
38235488	512	4096	16	0	605847.0	0.171875	0.03877	605847.0	0.34375	0.038682	609810.0	1	609810.0	1	609810.0	1	609810.0	1	609810.0	1	609810.0	1	614210.0	1
38050611	512	4096	16	0	610657.0	0.359375	0.037931	610657.0	0.375	0.037934	616190.0	1	616190.0	1	616213.0	1	616190.0	1	616190.0	1	616213.0	1	619187.0	1
38806926	512	4096	16	0	616642.0	0.4375	0.043362	616624.0	0.328125	0.04356	616858.0	1	616858.0	1	616858.0	1	616858.0	1	616858.0	1	616858.0	1	628612.0	1
38907768	512	4096	16	0	617230.0	0.375	0.042376	617230.0	0.296875	0.042341	633121.0	1	633121.0	1	633121.0	1	633121.0	1	633121.0	1	633121.0	1	637987.0	1
39008610	512	4096	16	0	619159.0	0.140625	0.038574	619159.0	0.390625	0.03854	620166.0	1	620166.0	1	623381.0	1	620166.0	1	620166.0	1	623381.0	1	622985.0	1
39949802	512	4096	16	0	639411.0	0.34375	0.034828	639411.0	0.359375	0.034782	650224.0	1	650224.0	1	650224.0	1	650224.0	1	650224.0	1	650224.0	1	658359.0	1
40605275	512	4096	16	0	648321.0	0.25	0.037112	648321.0	0.390625	0.037074	649013.0	1	649013.0	1	649104.0	1	649013.0	1	649013.0	1	649104.0	1	656822.0	1
12105979	256	1024	6	1	944313.0	0.0625	0.084088	940842.382353	0.0	0.083753	944313.0	1	944313.0	1	944313.0	1	944313.0	1	944313.0	1	944313.0	1	1014507.0	3
12156400	256	1024	6	1	1025218.0	0.03125	0.087275	1025218.0	0.0	0.087507	1025218.0	1	1025218.0	1	1025218.0	2	1025218.0	1	1025218.0	1	1025218.0	2	1047465.0	2
12190014	256	1024	6	1	819873.0	0.078125	0.073242	816133.16	0.0	0.073006	819873.0	1	819873.0	1	819873.0	1	819873.0	1	819873.0	1	819873.0	1	829143.0	1
12240435	256	1024	6	1	929423.0	0.046875	0.079666	914062.672897	0.0	0.080034	929423.0	1	929423.0	1	929423.0	2	929423.0	1	929423.0	1	929423.0	2	942888.0	2
12274049	256	1024	6	1	923296.0	0.125	0.074117	923296.0	0.0	0.073974	923296.0	1	923296.0	1	923296.0	2	923296.0	1	923296.0	1	923296.0	2	956686.0	13
12358084	256	1024	6	1	921948.0	0.140625	0.082565	921136.186047	0.0	0.082847	921948.0	1	921948.0	1	921948.0	1	921948.0	1	921948.0	1	921948.0	1	1064503.0	1
12391698	256	1024	6	1	739840.0	0.09375	0.073576	739840.0	0.015625	0.073576	739840.0	1	739840.0	1	751395.0	1	739840.0	1	739840.0	1	751395.0	1	779171.0	4
12442119	256	1024	6	1	938961.0	0.0625	0.086453	938961.0	0.015625	0.086453	938961.0	1	938961.0	1	938961.0	1	938961.0	1	938961.0	1	938961.0	1	938961.0	23
12542961	256	1024	6	1	744939.0	0.09375	0.07618	744939.0	0.0	0.07618	744939.0	1	744939.0	1	744939.0	1	744939.0	1	744939.0	1	744939.0	1	1007676.0	1
12593382	256	1024	6	1	871737.0	0.0625	0.079977	871737.0	0.0	0.079777	872002.0	1	872002.0	1	872002.0	1	872002.0	1	872002.0	1	872002.0	1	880879.0	2
12626996	256	1024	6	1	1113353.0	0.015625	0.088401	1113108.827586	0.0	0.088524	1113353.0	1	1113353.0	1	1182429.0	1	1113353.0	1	1113353.0	1	1182429.0	1	1213971.0	2
12660610	256	1024	6	1	969986.0	0.03125	0.080774	968475.321429	0.0	0.080325	969986.0	1	969986.0	1	969986.0	1	969986.0	1	969986.0	1	969986.0	1	988015.0	3
12694224	256	1024	6	1	832624.0	0.078125	0.083619	830039.691023	0.0	0.08343	844534.0	1	844534.0	1	879730.0	2	844534.0	1	844534.0	1	879730.0	2	873132.0	8
12795066	256	1024	6	1	991314.0	0.046875	0.084574	988909.3125	0.0	0.084783	991314.0	1	1025647.0	1	1036420.0	1	991314.0	1	1025647.0	1	1036420.0	1	1059517.0	1
12828680	256	1024	6	1	903157.0	0.046875	0.079249	901307.692308	0.015625	0.079346	903157.0	1	903157.0	1	949931.0	1	903157.0	1	903157.0	1	949931.0	1	1024856.0	1
12862294	256	1024	6	1	876358.0	0.046875	0.075015	876358.0	0.015625	0.075449	876358.0	1	876358.0	1	876358.0	1	876358.0	1	876358.0	1	876358.0	1	987177.0	2
12895908	256	1024	6	1	946378.0	0.03125	0.078878	946378.0	0.015625	0.078878	946378.0	1	946378.0	1	946378.0	1	946378.0	1	946378.0	1	946378.0	1	946378.0	1
47131811	256	1024	6	1	903884.0	0.09375	0.08315	903554.0	0.0	0.082758	903983.0	1	903983.0	1	903983.0	1	903983.0	1	903983.0	1	903983.0	1	927053.0	8
47215846	256	1024	6	1	963692.0	0.046875	0.083047	962976.790476	0.015625	0.082725	963692.0	80	963692.0	80	963692.0	48	963692.0	80	963692.0	80	963692.0	48	984270.0	20
48997388	256	1024	6	1	966834.0	0.078125	0.083815	966834.0	0.0	0.084089	966834.0	1	966834.0	1	980222.0	1	966834.0	1	966834.0	1	980222.0	1	1007001.0	1
54357599	256	1024	6	1	1113439.0	0.078125	0.085481	1113439.0	0.0	0.085521	1113439.0	1	1113439.0	1	1113439.0	2	1113439.0	1	1113439.0	1	1113439.0	2	1199838.0	5
54391213	256	1024	6	1	930781.0	0.140625	0.082053	925254.670175	0.015625	0.080578	930781.0	1	930781.0	1	930781.0	1	930781.0	1	930781.0	1	930781.0	1	993372.0	2
54424827	256	1024	6	1	-999.0	-999.0	-999.0	-999.0	-999.0	-999.0	-999.0	-999	-999.0	-999	-999.0	-999	-999.0	-999	-999.0	-999	-999.0	-999	-999.0	-999
54441634	256	1024	6	1	916461.0	0.0625	0.087962	916461.0	0.0	0.087869	916461.0	1	916461.0	1	916461.0	1	916461.0	1	916461.0	1	916461.0	1	927174.0	3
92423803	256	1024	6	1	818874.0	0.21875	0.084524	818799.154684	0.0	0.08466	818874.0	1	818874.0	1	818874.0	1	818874.0	1	818874.0	1	818874.0	1	855900.0	33
92575066	256	1024	6	1	876132.0	0.078125	0.084996	876132.0	0.0	0.085079	876132.0	1	876132.0	1	876132.0	1	876132.0	1	876132.0	1	876132.0	1	894324.0	1
92608680	256	1024	6	1	915490.0	0.125	0.079365	915490.0	0.015625	0.079365	915490.0	1	915490.0	1	915490.0	1	915490.0	1	915490.0	1	915490.0	1	1000298.0	1
92642294	256	1024	6	1	958927.0	0.0625	0.086081	953939.507042	0.015625	0.088047	958927.0	1	958927.0	1	958927.0	1	958927.0	1	958927.0	1	958927.0	1	1166405.0	3
92692715	256	1024	6	1	1035676.0	0.0625	0.077343	1035211.099617	0.0	0.077524	1035676.0	1	1035676.0	1	1035676.0	1	1035676.0	1	1035676.0	1	1035676.0	1	1099802.0	1
92743136	256	1024	6	1	1047470.0	0.078125	0.07906	1047470.0	0.015625	0.079056	1047470.0	1	1047470.0	1	1053008.0	1	1047470.0	1	1047470.0	1	1053008.0	1	1070194.0	6
92793557	256	1024	6	1	826192.0	0.234375	0.079742	826192.0	0.015625	0.079225	826192.0	1	826192.0	1	838978.0	1	826192.0	1	826192.0	1	838978.0	1	859064.0	1
92827171	256	1024	6	1	890797.0	0.046875	0.082121	890797.0	0.0	0.081372	890797.0	1	890797.0	1	890797.0	1	890797.0	1	890797.0	1	890797.0	1	973488.0	1
92877592	256	1024	6	1	933876.0	0.0625	0.08881	933876.0	0.0	0.088992	946677.0	1	946677.0	1	933876.0	1	946677.0	1	946677.0	1	933876.0	1	933876.0	1
92911206	256	1024	6	1	949532.0	0.0625	0.08461	949499.851852	0.0	0.085203	949532.0	1	949532.0	1	949532.0	2	949532.0	1	949532.0	1	949532.0	2	1076617.0	4
92961627	256	1024	6	1	906400.0	0.0625	0.076737	905595.0	0.0	0.07685	906400.0	1	906400.0	1	906400.0	1	906400.0	1	906400.0	1	906400.0	1	977103.0	1
92995241	256	1024	6	1	1194506.0	0.078125	0.098775	1185797.324324	0.0	0.094649	1194506.0	232	1194506.0	134	1194506.0	39	1194506.0	232	1194506.0	134	1194506.0	39	1194506.0	6
95802010	256	1024	6	1	980677.0	0.5625	0.079707	980254.0	0.015625	0.079675	981583.0	1	981583.0	2	981583.0	3	981583.0	1	981583.0	2	981583.0	3	981583.0	6
95886045	256	1024	6	1	883814.0	0.046875	0.076168	883798.0	0.0	0.076245	883814.0	1	883814.0	1	883814.0	1	883814.0	1	883814.0	1	883814.0	1	1010043.0	2
95919659	256	1024	6	1	823673.0	0.640625	0.082431	823330.608696	0.015625	0.081831	830952.0	1	830952.0	1	830952.0	1	830952.0	1	830952.0	1	830952.0	1	883355.0	2
96020501	256	1024	6	1	903535.0	0.0625	0.076216	903535.0	0.015625	0.075895	903535.0	1	903535.0	1	903535.0	1	903535.0	1	903535.0	1	903535.0	1	923021.0	11
96087729	256	1024	6	1	942841.0	0.09375	0.075877	942841.0	0.0	0.076028	942841.0	1	942841.0	1	942841.0	1	942841.0	1	942841.0	1	942841.0	1	976218.0	21
96171764	256	1024	6	1	919197.0	0.109375	0.07951	915619.181957	0.015625	0.078975	919197.0	1	919197.0	1	919197.0	1	919197.0	1	919197.0	1	919197.0	1	930361.0	4
96205378	256	1024	6	1	984529.0	0.09375	0.078843	984529.0	0.015625	0.078798	984529.0	1	984529.0	1	984529.0	1	984529.0	1	984529.0	1	984529.0	1	1012209.0	3
96238992	256	1024	6	1	953854.0	0.140625	0.091033	952319.0	0.0	0.091344	953854.0	1	953854.0	1	953854.0	1	953854.0	1	953854.0	1	953854.0	1	1005376.0	15
96323027	256	1024	6	1	1046224.0	0.09375	0.084551	1046224.0	0.0	0.08457	1046224.0	1	1046224.0	1	1046224.0	1	1046224.0	1	1046224.0	1	1046224.0	1	1185846.0	1
96356641	256	1024	6	1	916776.0	0.078125	0.079591	916776.0	0.0	0.079832	916776.0	1	916776.0	1	916776.0	1	916776.0	1	916776.0	1	916776.0	1	992755.0	10
96423869	256	1024	6	1	786066.0	0.03125	0.084367	786066.0	0.015625	0.084367	786066.0	1	786066.0	1	786066.0	1	786066.0	1	786066.0	1	786066.0	1	857105.0	9
96474290	256	1024	6	1	-999.0	-999.0	-999.0	-999.0	-999.0	-999.0	-999.0	-999	-999.0	-999	-999.0	-999	-999.0	-999	-999.0	-999	-999.0	-999	-999.0	-999
96491097	256	1024	6	1	1014874.0	0.109375	0.080824	1014874.0	0.0	0.080464	1014874.0	1	1014874.0	1	1014874.0	1	1014874.0	1	1014874.0	1	1014874.0	1	1016683.0	44
96659167	256	1024	6	1	1024139.0	0.078125	0.080922	1023852.98827	0.0	0.080737	1028597.0	1	1028597.0	1	1028597.0	1	1028597.0	1	1028597.0	1	1028597.0	1	1075905.0	2
96692781	256	1024	6	1	1006075.0	0.078125	0.086026	1006075.0	0.015625	0.086026	1006075.0	1	1006075.0	1	1030817.0	1	1006075.0	1	1006075.0	1	1030817.0	1	1065426.0	1
96743202	256	1024	6	1	862052.0	0.0625	0.074907	862052.0	0.015625	0.074954	862052.0	1	862052.0	1	862052.0	1	862052.0	1	862052.0	1	862052.0	1	907043.0	4
96776816	256	1024	6	1	922451.0	0.03125	0.079223	922451.0	0.015625	0.079289	922451.0	1	922451.0	1	922451.0	1	922451.0	1	922451.0	1	922451.0	1	949910.0	1
96810430	256	1024	6	1	884054.0	0.03125	0.081825	884046.902801	0.015625	0.081862	884054.0	1	884054.0	1	905601.0	1	884054.0	1	884054.0	1	905601.0	1	905601.0	2
96844044	256	1024	6	1	907924.0	0.0625	0.074391	907834.122596	0.0	0.074445	907924.0	1	907924.0	1	907924.0	1	907924.0	1	907924.0	1	907924.0	1	966201.0	1
96877658	256	1024	6	1	835479.0	0.046875	0.075537	827045.652174	0.0	0.075604	835479.0	1	835479.0	1	835479.0	1	835479.0	1	835479.0	1	835479.0	1	929772.0	2
96911272	256	1024	6	1	938456.0	0.078125	0.083665	937810.0	0.0	0.08364	938456.0	1	938456.0	1	938456.0	1	938456.0	1	938456.0	1	938456.0	1	1040931.0	1
96961693	256	1024	6	1	828383.0	0.09375	0.084829	828274.550562	0.0	0.084683	828383.0	1	828383.0	1	828383.0	1	828383.0	1	828383.0	1	828383.0	1	895998.0	3
96995307	256	1024	6	1	1006769.0	0.09375	0.084086	1006056.740157	0.0	0.083829	1010901.0	1	1010901.0	1	1010901.0	1	1010901.0	1	1010901.0	1	1010901.0	1	1077476.0	27
97112956	256	1024	6	1	861126.0	0.078125	0.084624	860320.368421	0.015625	0.085446	861126.0	1	861126.0	1	861126.0	2	861126.0	1	861126.0	1	861126.0	2	887587.0	2
25124114	256	1024	11	1	846783.0	0.0625	0.0738	846783.0	0.03125	0.073225	846783.0	1	846783.0	1	846783.0	1	846783.0	1	846783.0	1	846783.0	1	899461.0	6
28759328	256	1024	11	1	1060095.0	0.046875	0.086868	1058699.291971	0.015625	0.087119	1060095.0	1	1060095.0	1	1095730.0	1	1060095.0	1	1060095.0	1	1095730.0	1	1163069.0	33
32313946	256	1024	11	1	771688.0	0.046875	0.075187	771688.0	0.015625	0.075187	771688.0	1	771688.0	1	771688.0	1	771688.0	1	771688.0	1	771688.0	1	874111.0	6
50577651	256	1024	11	1	906199.0	0.078125	0.085448	906187.0	0.0	0.085428	906194.0	1	906194.0	1	906194.0	1	906194.0	1	906194.0	1	906194.0	1	945505.0	23
56039112	256	1024	11	1	755394.0	0.046875	0.074236	755387.543828	0.015625	0.074326	755394.0	1	755394.0	1	763854.0	1	755394.0	1	755394.0	1	763854.0	1	811875.0	11
70227241	256	1024	11	1	929545.0	0.125	0.081395	921178.690352	0.015625	0.081199	929545.0	1	929545.0	1	929545.0	1	929545.0	1	929545.0	1	929545.0	1	1029283.0	21
78201076	256	1024	11	1	950082.0	0.046875	0.080619	945891.579808	0.0	0.078654	950082.0	1	950082.0	1	950082.0	1	950082.0	1	950082.0	1	950082.0	1	1066311.0	7
81292146	256	1024	11	1	885731.0	0.09375	0.079913	885651.155039	0.0	0.079879	885731.0	1	885731.0	1	885731.0	1	885731.0	1	885731.0	1	885731.0	1	993263.0	2
82233207	256	1024	11	1	922423.0	0.109375	0.083807	921996.624729	0.015625	0.083701	922423.0	1	922423.0	1	944932.0	1	922423.0	1	922423.0	1	944932.0	1	1222593.0	1
92038095	256	1024	11	1	914166.0	0.078125	0.074435	911934.444444	0.015625	0.073664	914166.0	1	914166.0	1	914166.0	1	914166.0	1	914166.0	1	914166.0	1	1115990.0	23
24616268	256	1024	11	1	874253.0	0.03125	0.078933	874253.0	0.015625	0.078972	874253.0	1	874253.0	1	884676.0	1	874253.0	1	874253.0	1	884676.0	1	1028688.0	4
26979599	256	1024	11	1	938153.0	0.03125	0.082163	934832.717703	0.0	0.081266	938153.0	1	953977.0	1	953977.0	1	938153.0	1	953977.0	1	953977.0	1	1081173.0	2
34185674	256	1024	11	1	897726.0	0.1875	0.08087	892240.524752	0.015625	0.085358	908013.0	1	917472.0	1	917472.0	1	908013.0	1	917472.0	1	917472.0	1	908614.0	4
52833921	256	1024	11	1	856924.0	0.015625	0.083364	856902.530146	0.015625	0.083686	856924.0	1	856924.0	2	856924.0	2	856924.0	1	856924.0	2	856924.0	2	1017119.0	227
55490725	256	1024	11	1	1022136.0	0.03125	0.083856	1005225.931247	0.03125	0.0824	-999.0	-999	1022136.0	78	1022136.0	29	-999.0	-999	1022136.0	78	1022136.0	29	1132987.0	39
07262727	256	1024	11	1	1055555.0	0.046875	0.085567	1049612.607656	0.015625	0.086147	1055755.0	1	1055755.0	1	1109003.0	1	1055755.0	1	1055755.0	1	1109003.0	1	1254641.0	40
75470509	256	1024	11	1	952307.0	0.03125	0.087113	951075.285714	0.0	0.087417	952307.0	1	952307.0	1	952307.0	2	952307.0	1	952307.0	1	952307.0	2	1126270.0	10
85640082	256	1024	11	1	954498.0	0.203125	0.083262	948268.574468	0.03125	0.082559	954498.0	1	954498.0	1	954498.0	1	954498.0	1	954498.0	1	954498.0	1	1044291.0	1
92466729	256	1024	11	1	876285.0	0.0625	0.078828	876285.0	0.015625	0.078967	876285.0	1	876285.0	1	876285.0	1	876285.0	1	876285.0	1	876285.0	1	977277.0	19
09896197	256	1024	11	1	932655.0	0.09375	0.082397	932655.0	0.0	0.082397	932655.0	1	932655.0	1	932655.0	1	932655.0	1	932655.0	1	932655.0	1	1092858.0	7
10110263	256	1024	11	1	828909.0	0.0625	0.074142	828909.0	0.0	0.073772	828909.0	1	828909.0	1	874388.0	1	828909.0	1	828909.0	1	874388.0	1	898900.0	3
10143877	256	1024	11	1	898231.0	0.0625	0.084212	887277.258065	0.03125	0.082657	898231.0	1	898231.0	1	981573.0	3	898231.0	1	898231.0	1	981573.0	3	1023416.0	33
10311947	256	1024	11	1	950984.0	0.09375	0.089464	950963.821229	0.03125	0.08959	950984.0	1	950984.0	1	950984.0	2	950984.0	1	950984.0	1	950984.0	2	1011757.0	5
10362368	256	1024	11	1	1004714.0	0.09375	0.0928	994439.684052	0.0	0.089616	1004714.0	1	1004714.0	1	1004714.0	1	1004714.0	1	1004714.0	1	1004714.0	1	1103420.0	17
10446403	256	1024	11	1	1021529.0	0.15625	0.088689	1020193.0	0.015625	0.086746	1023045.0	1	1054729.0	1	1054729.0	1	1023045.0	1	1054729.0	1	1054729.0	1	1114152.0	3
10496824	256	1024	11	1	1000560.0	0.140625	0.087967	999083.478261	0.03125	0.087758	1000560.0	1	1014295.0	2	1014295.0	2	1000560.0	1	1014295.0	2	1014295.0	2	1015161.0	3
10547245	256	1024	11	1	935614.0	0.0625	0.076345	919198.801136	0.015625	0.072845	935614.0	1	935614.0	1	935614.0	1	935614.0	1	935614.0	1	935614.0	1	981006.0	1
10580859	256	1024	11	1	958608.0	0.125	0.090824	958608.0	0.0	0.090824	958608.0	1	958608.0	1	958608.0	2	958608.0	1	958608.0	1	958608.0	2	1000089.0	58
10816157	256	1024	11	1	878444.0	0.140625	0.079061	868252.737705	0.015625	0.077595	878444.0	1	878444.0	1	926770.0	1	878444.0	1	878444.0	1	926770.0	1	995346.0	44
10984227	256	1024	11	1	1067122.0	0.09375	0.081133	1058442.159236	0.015625	0.0798	1067122.0	283	1067122.0	2	1078679.0	2	1067122.0	283	1067122.0	2	1078679.0	2	1183694.0	20
12799383	256	1024	11	1	1033746.0	0.046875	0.088319	1033746.0	0.03125	0.088233	1033746.0	1	1033746.0	1	1059108.0	1	1033746.0	1	1033746.0	1	1059108.0	1	1142071.0	1
12832997	256	1024	11	1	1074681.0	0.09375	0.082302	1074681.0	0.0	0.081518	1074681.0	1	1074681.0	1	1074681.0	1	1074681.0	1	1074681.0	1	1074681.0	1	1177047.0	1
12883418	256	1024	11	1	964149.0	0.09375	0.085629	964149.0	0.015625	0.085629	964149.0	1	964149.0	1	964149.0	1	964149.0	1	964149.0	1	964149.0	1	1014105.0	132
13303593	256	1024	11	1	911767.0	0.0625	0.080751	894071.079914	0.015625	0.081492	911767.0	1	911767.0	1	911767.0	1	911767.0	1	911767.0	1	911767.0	1	1012387.0	131
08009388	256	1024	11	1	1039906.0	0.109375	0.08378	1037300.0	0.03125	0.083771	1039906.0	1	1039906.0	1	1039906.0	1	1039906.0	1	1039906.0	1	1039906.0	1	1099057.0	97
08345528	256	1024	11	1	951695.0	0.109375	0.087725	946357.457627	0.015625	0.088043	955585.0	51	955585.0	51	955585.0	13	955585.0	51	955585.0	51	955585.0	13	1055462.0	24
09135457	256	1024	11	1	933927.0	0.046875	0.082718	932977.395349	0.0	0.082441	933927.0	1	933927.0	1	988505.0	2	933927.0	1	933927.0	1	988505.0	2	998161.0	170
09690088	256	1024	11	1	938477.0	0.171875	0.090448	936518.101884	0.0	0.090982	938477.0	1	938477.0	1	938477.0	1	938477.0	1	938477.0	1	938477.0	1	1106891.0	58
09908579	256	1024	11	1	852025.0	0.109375	0.074831	849653.108108	0.0	0.07499	852025.0	1	852025.0	1	852025.0	1	852025.0	1	852025.0	1	852025.0	1	934192.0	53
62451326	256	1024	11	1	1054405.0	0.21875	0.083566	1046152.566768	0.03125	0.084113	1054405.0	1	1054405.0	1	1054405.0	3	1054405.0	1	1054405.0	1	1054405.0	3	1164758.0	5
40790152	256	1024	11	1	762690.0	0.15625	0.079794	762690.0	0.03125	0.079794	762690.0	1	762690.0	1	762690.0	1	762690.0	1	762690.0	1	762690.0	1	953528.0	6
43126325	256	1024	11	1	837980.0	0.25	0.071902	836786.882129	0.03125	0.071869	837980.0	1	837980.0	1	842610.0	1	837980.0	1	837980.0	1	842610.0	1	885293.0	11
42487659	256	1024	11	1	845633.0	0.078125	0.073648	845633.0	0.0625	0.073744	845633.0	1	845633.0	1	845633.0	1	845633.0	1	845633.0	1	845633.0	1	1156833.0	1
42958255	256	1024	11	1	859158.0	0.125	0.0804	858112.880757	0.03125	0.080689	859158.0	1	878920.0	1	878920.0	1	859158.0	1	878920.0	1	878920.0	1	986854.0	4
42201940	256	1024	11	1	862497.0	0.125	0.075707	862268.729963	0.0	0.07618	862497.0	1	862497.0	1	883745.0	2	862497.0	1	862497.0	1	883745.0	2	979758.0	26
42706150	256	1024	11	1	891627.0	0.234375	0.090478	891040.509174	0.015625	0.090588	891627.0	1	891627.0	1	891627.0	2	891627.0	1	891627.0	1	891627.0	2	1034429.0	40
41479239	256	1024	11	1	895151.0	0.1875	0.080313	894097.0	0.0	0.079724	895151.0	1	895151.0	1	968887.0	1	895151.0	1	895151.0	1	968887.0	1	1029330.0	1
40941415	256	1024	11	1	896702.0	0.140625	0.079871	895354.539693	0.015625	0.079119	896702.0	1	896702.0	1	896702.0	1	896702.0	1	896702.0	1	896702.0	1	989731.0	29
42521273	256	1024	11	1	902202.0	0.140625	0.081794	902202.0	0.03125	0.081794	902202.0	1	902202.0	1	902202.0	1	902202.0	1	902202.0	1	902202.0	1	910518.0	6
41428818	256	1024	11	1	907733.0	0.15625	0.083644	907325.956522	0.015625	0.083359	907733.0	1	907733.0	1	907733.0	1	907733.0	1	907733.0	1	907733.0	1	1018774.0	1
41882607	256	1024	11	1	909316.0	0.140625	0.078246	905399.8	0.03125	0.076274	914293.0	1	914293.0	1	914293.0	1	914293.0	1	914293.0	1	914293.0	1	984459.0	20
43075904	256	1024	11	1	913231.0	0.109375	0.078301	905871.479635	0.015625	0.076166	919792.0	1	931610.0	1	931610.0	1	919792.0	1	931610.0	1	931610.0	1	938737.0	4
42000256	256	1024	11	1	924874.0	0.1875	0.080245	923730.738095	0.0	0.080183	924874.0	1	924874.0	1	924874.0	1	924874.0	1	924874.0	1	924874.0	1	1212567.0	16
43311202	256	1024	11	1	933289.0	0.203125	0.083032	926003.283544	0.015625	0.083516	935574.0	1	935574.0	1	941602.0	1	935574.0	1	935574.0	1	941602.0	1	1057584.0	25
42336396	256	1024	11	1	941668.0	0.078125	0.089176	939282.514484	0.03125	0.087578	941668.0	1	941668.0	1	941668.0	1	941668.0	1	941668.0	1	941668.0	1	1099123.0	23
43008676	256	1024	11	1	944118.0	0.09375	0.086066	944118.0	0.015625	0.086008	944118.0	1	944118.0	1	944118.0	1	944118.0	1	944118.0	1	944118.0	1	1032329.0	5
41126292	256	1024	11	1	945160.0	0.21875	0.077182	944476.242952	0.0	0.077629	945160.0	1	945160.0	1	981855.0	1	945160.0	1	945160.0	1	981855.0	1	1098396.0	17
43210360	256	1024	11	1	946898.0	0.171875	0.08705	941506.687783	0.03125	0.086805	946898.0	1	946898.0	1	946898.0	1	946898.0	1	946898.0	1	946898.0	1	1038782.0	11
41512853	256	1024	11	1	949049.0	0.125	0.075964	949049.0	0.0	0.075964	949049.0	1	949049.0	1	949049.0	1	949049.0	1	949049.0	1	949049.0	1	989234.0	34
42907834	256	1024	11	1	960086.0	0.125	0.085586	957993.460043	0.015625	0.084496	983157.0	1	983157.0	1	1029855.0	2	983157.0	1	983157.0	1	1029855.0	2	1071626.0	2
12929522	256	1024	26	1	862501.0	0.109375	0.080627	850752.451796	0.0	0.079804	866513.0	1	866513.0	1	866513.0	1	866513.0	1	866513.0	1	866513.0	1	1111186.0	390
14139626	256	1024	26	1	908645.0	0.078125	0.087021	891611.59032	0.0	0.0896	908645.0	1	908645.0	1	1003533.0	1	908645.0	1	908645.0	1	1003533.0	1	1079961.0	628
16139659	256	1024	26	1	925631.0	0.0625	0.084428	922941.0	0.0	0.08458	935754.0	1	935754.0	1	946833.0	2	935754.0	1	935754.0	1	946833.0	2	1233972.0	894
18996849	256	1024	26	1	860800.0	0.15625	0.081688	830362.813333	0.015625	0.077698	863416.0	121	863416.0	121	887830.0	8	-999.0	-999	863416.0	121	887830.0	8	1046229.0	323
24291054	256	1024	26	1	902058.0	0.046875	0.075405	901431.051282	0.0	0.074816	902058.0	1	902058.0	1	902058.0	1	902058.0	1	902058.0	1	902058.0	1	-999.0	-999
27467577	256	1024	26	1	892468.0	0.03125	0.085709	891529.332811	0.0	0.085972	893196.0	1	893196.0	1	893332.0	1	893196.0	1	893196.0	1	893332.0	1	1086300.0	610
29400382	256	1024	26	1	1005930.0	0.03125	0.077211	1005930.0	0.015625	0.077211	1005930.0	1	1012340.0	1	1005930.0	4	1005930.0	1	1012340.0	1	1005930.0	4	1170313.0	688
31702941	256	1024	26	1	1041451.0	0.109375	0.096442	1038699.095159	0.03125	0.097619	1041451.0	1	1041451.0	1	1041451.0	1	1041451.0	1	1041451.0	1	1041451.0	1	1313487.0	370
32896238	256	1024	26	1	955922.0	0.125	0.085969	952526.635996	0.015625	0.086764	957140.0	1	957140.0	1	957140.0	1	957140.0	1	957140.0	1	957140.0	1	1194367.0	386
34139956	256	1024	26	1	989622.0	0.046875	0.087635	988314.0	0.0	0.087982	990937.0	1	990937.0	1	990937.0	1	990937.0	1	990937.0	1	990937.0	1	1303236.0	72
34392061	256	1024	26	1	967001.0	0.25	0.090439	962411.555556	0.0	0.089414	971128.0	1	971128.0	1	1038695.0	1	971128.0	1	971128.0	1	1038695.0	1	1199131.0	49
34593745	256	1024	26	1	882619.0	0.0625	0.081843	870908.702147	0.015625	0.080632	885808.0	1	885808.0	1	908660.0	2	885808.0	1	885808.0	1	908660.0	2	1179703.0	231
35400481	256	1024	26	1	916411.0	0.15625	0.082269	911571.896552	0.015625	0.081079	916845.0	1	916845.0	1	916845.0	2	916845.0	1	916845.0	1	916845.0	2	1134487.0	4
35450902	256	1024	26	1	988535.0	0.125	0.082677	984963.0	0.03125	0.082595	988815.0	1	994501.0	1	1042245.0	1	988815.0	1	994501.0	1	1042245.0	1	1290975.0	4
35501323	256	1024	26	1	913475.0	0.109375	0.092378	907060.687395	0.015625	0.090272	913475.0	1	913475.0	1	913475.0	1	913475.0	1	913475.0	1	913475.0	1	1274060.0	25
35618972	256	1024	26	1	964196.0	0.0625	0.081052	962288.112676	0.0	0.080639	964196.0	1	964196.0	1	964196.0	3	964196.0	1	964196.0	1	964196.0	3	1371066.0	31
35770235	256	1024	26	1	879985.0	0.09375	0.075989	877906.431095	0.015625	0.075923	879985.0	1	879985.0	1	879985.0	1	879985.0	1	879985.0	1	879985.0	1	1249029.0	34
35938305	256	1024	26	1	1067711.0	0.140625	0.103276	1065676.768019	0.015625	0.103847	1070362.0	1	1070362.0	1	1122326.0	1	1070362.0	1	1070362.0	1	1122326.0	1	1409812.0	112
49031002	256	1024	26	1	966711.0	0.0625	0.08433	961548.824334	0.015625	0.083332	967202.0	1	967202.0	1	975503.0	1	967202.0	1	967202.0	1	975503.0	1	1120270.0	55
49266300	256	1024	26	1	860390.0	0.0625	0.072159	858190.37594	0.015625	0.072391	860390.0	1	860390.0	1	860390.0	1	860390.0	1	860390.0	1	860390.0	1	-999.0	-999
53591623	256	1024	26	1	932247.0	0.125	0.084537	927944.955085	0.0	0.08498	946278.0	1	946278.0	1	959151.0	1	946278.0	1	946278.0	1	959151.0	1	1110857.0	1
53642044	256	1024	26	1	1000218.0	0.109375	0.085508	995122.300819	0.03125	0.084822	1000218.0	1	1000218.0	1	1000218.0	1	1000218.0	1	1000218.0	1	1000218.0	1	1156930.0	34
53776500	256	1024	26	1	833604.0	0.15625	0.07625	833240.532578	0.015625	0.075855	833604.0	1	833604.0	1	833604.0	1	833604.0	1	833604.0	1	833604.0	1	945084.0	40
53944570	256	1024	26	1	929554.0	0.0625	0.081778	926996.665957	0.0	0.081416	929554.0	1	929554.0	1	929554.0	1	929554.0	1	929554.0	1	929554.0	1	1122803.0	229
54684078	256	1024	26	1	936116.0	0.125	0.077374	935980.0	0.015625	0.077144	936116.0	1	936116.0	1	936116.0	1	936116.0	1	936116.0	1	936116.0	1	-999.0	-999
57742952	256	1024	26	1	995044.0	0.171875	0.088271	981057.491787	0.0	0.088396	1002772.0	1	1002772.0	2	1040393.0	2	1002772.0	1	1002772.0	2	1040393.0	2	1210564.0	95
58112706	256	1024	26	1	801332.0	0.171875	0.073062	797891.548718	0.015625	0.072865	801332.0	1	801332.0	1	801332.0	1	801332.0	1	801332.0	1	801332.0	1	1043012.0	265
58936249	256	1024	26	1	1020750.0	0.125	0.083887	1020750.0	0.015625	0.083887	1020750.0	1	1020750.0	1	1020750.0	3	1020750.0	1	1020750.0	1	1020750.0	3	1176217.0	430
60314423	256	1024	26	1	924085.0	0.0625	0.086173	924085.0	0.015625	0.086173	924085.0	1	986865.0	1	997405.0	1	924085.0	1	986865.0	1	997405.0	1	1070604.0	248
61104352	256	1024	26	1	990581.0	0.0625	0.083207	990053.401826	0.0	0.082243	990581.0	1	990581.0	1	990581.0	2	990581.0	1	990581.0	1	990581.0	2	1220886.0	35
61255615	256	1024	26	1	909236.0	0.09375	0.078917	903783.484095	0.015625	0.078438	909236.0	1	909236.0	1	909236.0	1	909236.0	1	909236.0	1	909236.0	1	1160866.0	5
61306036	256	1024	26	1	1003099.0	0.09375	0.077482	1003099.0	0.015625	0.077337	1003099.0	1	1003099.0	2	1003099.0	2	1003099.0	1	1003099.0	2	1003099.0	2	1154981.0	920
64146419	256	1024	26	1	1016409.0	0.109375	0.08632	1013793.0	0.015625	0.086674	1016409.0	1	1016409.0	1	1045578.0	1	1016409.0	1	1016409.0	1	1045578.0	1	1201224.0	46
64331296	256	1024	26	1	909870.0	0.1875	0.08564	909128.0	0.015625	0.086383	909870.0	1	909870.0	1	950498.0	1	909870.0	1	909870.0	1	950498.0	1	962771.0	257
65138032	256	1024	26	1	822798.0	0.234375	0.088671	821948.060606	0.03125	0.088241	824441.0	1	824441.0	1	824441.0	1	824441.0	1	824441.0	1	824441.0	1	923344.0	87
65440558	256	1024	26	1	866738.0	0.09375	0.084097	866558.730322	0.0	0.084055	866740.0	1	866740.0	1	879167.0	1	866740.0	1	866740.0	1	879167.0	1	964921.0	94
65743084	256	1024	26	1	900856.0	0.15625	0.076901	900837.315789	0.015625	0.076995	914754.0	1	914754.0	1	900856.0	1	914754.0	1	914754.0	1	900856.0	1	1104650.0	6
65793505	256	1024	26	1	963692.0	0.234375	0.083721	959371.677442	0.046875	0.083088	964867.0	1	964867.0	1	998727.0	4	964867.0	1	964867.0	1	998727.0	4	1163430.0	318
66835539	256	1024	26	1	953992.0	0.125	0.088636	944369.43769	0.015625	0.088452	957483.0	176	957483.0	101	957483.0	28	957483.0	176	957483.0	101	957483.0	28	1119545.0	1
68717923	256	1024	26	1	892512.0	0.1875	0.078092	890247.989968	0.0	0.077821	892512.0	1	892512.0	1	892512.0	1	892512.0	1	892512.0	1	892512.0	1	943640.0	95
59598245	256	1024	26	1	782767.0	0.0625	0.068419	779955.40507	0.0	0.068066	782767.0	1	782767.0	1	914991.0	1	782767.0	1	782767.0	1	914991.0	1	-999.0	-999
36742376	256	1024	26	1	801342.0	0.71875	0.085885	799649.406436	0.046875	0.086116	817174.0	1	817174.0	1	894350.0	2	817174.0	1	817174.0	1	894350.0	2	1048062.0	839
84575098	256	1024	26	1	803931.0	0.140625	0.076383	803931.0	0.015625	0.075831	823676.0	1	840669.0	1	840669.0	1	823676.0	1	840669.0	1	840669.0	1	942178.0	138
83986853	256	1024	26	1	830591.0	0.140625	0.080459	830591.0	0.015625	0.080459	830591.0	1	861971.0	1	910921.0	1	830591.0	1	861971.0	1	910921.0	1	1026278.0	111
86018849	256	1024	26	1	853262.0	0.625	0.080416	850421.0	0.03125	0.07891	856762.0	1	879894.0	1	879894.0	1	856762.0	1	879894.0	1	879894.0	1	1101779.0	246
84960008	256	1024	26	1	863390.0	0.34375	0.07705	863268.909871	0.015625	0.076735	865693.0	1	865693.0	1	873263.0	1	865693.0	1	865693.0	1	873263.0	1	1163658.0	92
62556277	256	1024	26	1	875699.0	0.078125	0.073439	875689.796537	0.015625	0.073634	875699.0	1	875699.0	1	875699.0	1	875699.0	1	875699.0	1	875699.0	1	-999.0	-999
22473233	256	1024	26	1	875845.0	0.15625	0.085143	873846.310955	0.0	0.084905	879415.0	1	879415.0	2	879415.0	2	879415.0	1	879415.0	2	879415.0	2	1134062.0	81
85297799	256	1024	26	1	890926.0	0.28125	0.075922	889750.380435	0.015625	0.075847	890926.0	1	890926.0	1	890926.0	1	890926.0	1	890926.0	1	890926.0	1	1082655.0	53
29935541	256	1024	26	1	897180.0	0.109375	0.076656	895839.764065	0.03125	0.076259	911462.0	1	911462.0	1	911462.0	2	911462.0	1	911462.0	1	911462.0	2	982051.0	294
65547923	256	1024	26	1	925686.0	0.203125	0.080336	924244.0	0.03125	0.079593	926016.0	1	926016.0	1	931993.0	4	926016.0	1	926016.0	1	931993.0	4	1167651.0	26
78558192	256	1024	26	1	929453.0	0.28125	0.079674	925218.0	0.0	0.079978	929536.0	1	929536.0	1	952402.0	4	929536.0	1	929536.0	1	952402.0	4	1087369.0	727
66337852	256	1024	26	1	944597.0	0.078125	0.079749	944505.0	0.015625	0.078882	944597.0	1	944597.0	1	944597.0	1	944597.0	1	944597.0	1	944597.0	1	1094104.0	204
76321210	256	1024	26	1	946576.0	0.0625	0.07973	946537.2	0.03125	0.079697	946576.0	1	946576.0	2	969401.0	2	946576.0	1	946576.0	2	969401.0	2	-999.0	-999
85230571	256	1024	26	1	950673.0	0.25	0.083055	945899.9413	0.015625	0.082998	950673.0	1	950673.0	1	1017296.0	1	950673.0	1	950673.0	1	1017296.0	1	1120419.0	4
67463921	256	1024	26	1	953089.0	0.15625	0.084626	949205.500225	0.015625	0.084874	953089.0	1	953089.0	1	953089.0	3	953089.0	1	953089.0	1	953089.0	3	-999.0	-999
05195637	256	1024	26	1	953565.0	0.5	0.082926	951456.201767	0.046875	0.081554	954723.0	1	954723.0	1	1054658.0	2	954723.0	1	954723.0	1	1054658.0	2	1110450.0	453
59211684	256	1024	26	1	957810.0	0.171875	0.085127	948359.455752	0.015625	0.085479	957810.0	1	957810.0	1	957810.0	2	957810.0	1	957810.0	1	957810.0	2	1182463.0	107
73045496	256	1024	26	1	957894.0	0.5625	0.082975	952341.76559	0.03125	0.081449	958105.0	1	958105.0	1	958105.0	1	958105.0	1	958105.0	1	958105.0	1	1279032.0	1
75348055	256	1024	26	1	958270.0	0.15625	0.081299	949635.28	0.015625	0.082003	958270.0	1	958270.0	1	1011831.0	1	958270.0	1	958270.0	1	1011831.0	1	1217174.0	3
17918742	256	1024	52	1	905914.0	0.140625	0.077192	902906.052329	0.015625	0.075031	908021.0	1	908021.0	1	908021.0	1	908021.0	1	908021.0	1	908021.0	1	-999.0	-999
34820649	256	1024	52	1	916382.0	0.265625	0.075378	899875.10181	0.015625	0.073717	924047.0	1	924047.0	1	997972.0	5	924047.0	1	924047.0	1	997972.0	5	-999.0	-999
35366548	256	1024	52	1	880988.0	0.109375	0.086458	878865.109244	0.0	0.086252	885396.0	1	885396.0	1	946889.0	7	885396.0	1	885396.0	1	946889.0	7	-999.0	-999
04366447	256	1024	52	1	931182.0	0.109375	0.084137	915037.372045	0.015625	0.081539	957760.0	335	966966.0	37	1016697.0	21	957760.0	795	966966.0	37	1016697.0	21	-999.0	-999
59374295	256	1024	52	1	960321.0	0.109375	0.084744	928969.254673	0.03125	0.084604	-999.0	-999	960931.0	70	989696.0	129	-999.0	-999	960931.0	70	989696.0	129	-999.0	-999
59476014	256	1024	52	1	1058795.0	0.078125	0.087792	1054578.622603	0.0	0.090232	1058795.0	1	1058795.0	1	1073937.0	2	1058795.0	1	1058795.0	1	1073937.0	2	-999.0	-999
68819186	256	1024	52	1	967926.0	0.21875	0.090799	964465.491191	0.015625	0.089705	985313.0	1	985313.0	1	985313.0	1	985313.0	1	985313.0	1	985313.0	1	-999.0	-999
79693486	256	1024	52	1	1017142.0	3.5	0.085985	1010861.406479	0.0	0.086297	1022364.0	1	1022364.0	1	1022364.0	1	1022364.0	1	1022364.0	1	1022364.0	1	-999.0	-999
08415296	256	1024	52	1	874375.0	1.453125	0.073426	840816.561289	0.015625	0.071647	-999.0	-999	887911.0	24	887911.0	16	-999.0	-999	887911.0	24	887911.0	16	-999.0	-999
91158134	256	1024	52	1	931908.0	0.09375	0.07546	920543.282829	0.015625	0.07589	937884.0	1	937884.0	1	1053816.0	2	937884.0	1	937884.0	1	1053816.0	2	-999.0	-999
13826772	256	1024	52	1	1003121.0	0.109375	0.080943	994734.533456	0.015625	0.080916	1005409.0	791	1005409.0	85	1039250.0	53	1005409.0	791	1005409.0	85	1039250.0	53	-999.0	-999
46178422	256	1024	52	1	1079504.0	0.09375	0.090072	1057827.638298	0.0	0.090125	-999.0	-999	-999.0	-999	-999.0	-999	-999.0	-999	-999.0	-999	-999.0	-999	-999.0	-999
59125667	256	1024	52	1	986331.0	0.046875	0.081464	983993.151955	0.0	0.081619	986331.0	1	986331.0	1	995273.0	5	986331.0	1	986331.0	1	995273.0	5	-999.0	-999
71091733	256	1024	52	1	916915.0	0.046875	0.073303	914341.612631	0.03125	0.074161	916915.0	1	916915.0	1	1011786.0	2	916915.0	1	916915.0	1	1011786.0	2	-999.0	-999
00721665	256	1024	52	1	1147489.0	0.140625	0.090771	1078323.452234	0.015625	0.079035	1203819.0	582	1269870.0	52	1223303.0	19	1203819.0	582	1269870.0	52	1223303.0	19	-999.0	-999
74999168	256	1024	52	1	1019514.0	0.28125	0.0819	1009946.019706	0.0	0.082131	1019514.0	1	1055303.0	1	1027129.0	2	1019514.0	1	1055303.0	1	1027129.0	2	1615862.0	793
77012632	256	1024	52	1	925935.0	0.109375	0.079399	924600.48156	0.0	0.079786	936278.0	1	936278.0	1	943618.0	1	936278.0	1	936278.0	1	943618.0	1	-999.0	-999
85582648	256	1024	52	1	1119211.0	0.078125	0.089199	1107766.470029	0.0	0.088741	1125923.0	1	1181877.0	1	1181877.0	1	1125923.0	1	1181877.0	1	1181877.0	1	-999.0	-999
91173002	256	1024	52	1	979435.0	0.140625	0.082558	976995.279611	0.0	0.082326	979435.0	1	979435.0	1	1101708.0	1	979435.0	1	979435.0	1	1101708.0	1	-999.0	-999
95818031	256	1024	52	1	905087.0	0.09375	0.082858	888311.170471	0.015625	0.08068	905087.0	25	926336.0	25	1013351.0	25	905087.0	25	926336.0	25	1013351.0	25	-999.0	-999
11158310	256	1024	52	1	951230.0	0.21875	0.084753	929871.771913	0.0	0.088279	951230.0	1	995741.0	1	1009424.0	1	951230.0	1	995741.0	1	1009424.0	1	-999.0	-999
14536517	256	1024	52	1	1023869.0	0.296875	0.089484	1011072.626513	0.03125	0.090589	1023869.0	1	1023869.0	2	1052576.0	2	1023869.0	1	1023869.0	2	1052576.0	2	-999.0	-999
17965145	256	1024	52	1	1033987.0	0.375	0.093559	1026629.535559	0.015625	0.091758	1039202.0	1	1039202.0	1	1043204.0	2	1039202.0	1	1039202.0	1	1043204.0	2	1627365.0	522
04351475	256	1024	52	1	1179504.0	0.25	0.08871	1176076.967467	0.0	0.089458	1196331.0	1	1196331.0	1	1179504.0	2	1196331.0	1	1196331.0	1	1179504.0	2	-999.0	-999
51577494	256	1024	52	1	964154.0	0.296875	0.083088	946736.907801	0.046875	0.080646	980710.0	1	980710.0	1	980710.0	6	980710.0	1	980710.0	1	980710.0	6	-999.0	-999
56148998	256	1024	52	1	1079283.0	0.234375	0.085264	1061374.244206	0.0	0.08649	1081311.0	397	1081311.0	61	1102599.0	41	1081311.0	397	1081311.0	61	1102599.0	41	-999.0	-999
63191131	256	1024	52	1	819424.0	0.203125	0.08681	807548.971014	0.03125	0.0845	821962.0	1	824352.0	3	821962.0	4	821962.0	1	824352.0	3	821962.0	4	-999.0	-999
66653373	256	1024	52	1	1021089.0	0.1875	0.089048	1014872.238921	0.046875	0.087791	1021089.0	1	1021089.0	1	1021089.0	1	1021089.0	1	1021089.0	1	1021089.0	1	-999.0	-999
70098808	256	1024	52	1	1027888.0	0.25	0.083151	1008083.650642	0.046875	0.082075	1038114.0	1	1108805.0	1	1135697.0	14	1038114.0	1	1108805.0	1	1135697.0	14	-999.0	-999
73561050	256	1024	52	1	858212.0	0.140625	0.08086	849362.834432	0.0	0.081123	858212.0	1	858212.0	1	956799.0	1	858212.0	1	858212.0	1	956799.0	1	-999.0	-999
77006485	256	1024	52	1	915561.0	0.265625	0.083061	907707.933194	0.03125	0.083769	915561.0	1	915561.0	1	937249.0	1	915561.0	1	915561.0	1	937249.0	1	-999.0	-999
07746489	256	1024	52	1	917378.0	0.140625	0.077192	907753.487196	0.015625	0.077346	918137.0	1	944572.0	1	1013342.0	1	918137.0	1	944572.0	1	1013342.0	1	-999.0	-999
80418306	256	1024	52	1	1001411.0	0.25	0.092224	996832.449009	0.015625	0.09193	1032241.0	1	1063954.0	1	1121248.0	2	1032241.0	1	1063954.0	1	1121248.0	2	-999.0	-999
83813320	256	1024	52	1	948077.0	0.21875	0.079455	941474.16129	0.015625	0.082778	955777.0	1	955777.0	1	979034.0	3	955777.0	1	955777.0	1	979034.0	3	-999.0	-999
87342790	256	1024	52	1	1124164.0	0.515625	0.089005	1114160.038827	0.03125	0.089235	1131516.0	1	1131516.0	1	1227010.0	3	1131516.0	1	1131516.0	1	1227010.0	3	-999.0	-999
90771418	256	1024	52	1	1082519.0	0.171875	0.088606	1065550.729575	0.015625	0.088423	1082519.0	1	1082519.0	1	1082519.0	4	1082519.0	1	1082519.0	1	1082519.0	4	-999.0	-999
94216853	256	1024	52	1	889788.0	0.28125	0.081842	858509.934155	0.046875	0.078688	910808.0	1	910808.0	1	1008067.0	1	910808.0	1	910808.0	1	1008067.0	1	-999.0	-999
00973268	256	1024	52	1	1114060.0	0.328125	0.091652	1098448.794664	0.015625	0.091126	1124968.0	1	1124968.0	1	1124968.0	1	1124968.0	1	1124968.0	1	1124968.0	1	-999.0	-999
97595060	256	1024	52	1	932214.0	0.25	0.090702	925891.978723	0.015625	0.0871	937996.0	1	937996.0	1	982039.0	1	937996.0	1	937996.0	1	982039.0	1	-999.0	-999
99374951	256	1024	52	1	1033515.0	0.1875	0.099895	969376.15109	0.015625	0.093381	-999.0	-999	-999.0	-999	1033515.0	232	-999.0	-999	-999.0	-999	1033515.0	232	-999.0	-999
24150334	256	1024	52	1	750734.0	0.234375	0.071333	732640.901936	0.0	0.070096	776186.0	1	776186.0	1	854441.0	1	776186.0	1	776186.0	1	854441.0	1	-999.0	-999
31780712	256	1024	52	1	845850.0	0.171875	0.084558	842995.01548	0.0	0.083609	849317.0	1	849317.0	1	904211.0	2	849317.0	1	849317.0	1	904211.0	2	-999.0	-999
73593226	256	1024	52	1	907294.0	0.078125	0.086254	902979.545375	0.03125	0.084821	913567.0	1	913567.0	1	913567.0	1	913567.0	1	913567.0	1	913567.0	1	-999.0	-999
32417727	256	1024	52	1	919055.0	0.234375	0.084231	888398.771008	0.015625	0.081998	-999.0	-999	919388.0	39	973352.0	22	919388.0	633	919388.0	39	973352.0	22	-999.0	-999
20972160	256	1024	52	1	921785.0	0.21875	0.084263	893920.321789	0.03125	0.083264	922570.0	335	922570.0	72	995843.0	65	922570.0	335	922570.0	72	995843.0	65	-999.0	-999
00467620	256	1024	52	1	924588.0	0.1875	0.074104	922222.13988	0.0	0.075991	927284.0	1	927284.0	1	1037291.0	4	927284.0	1	927284.0	1	1037291.0	4	-999.0	-999
13141749	256	1024	52	1	928179.0	0.25	0.076666	918917.340717	0.015625	0.074169	930623.0	1	930623.0	1	964470.0	1	930623.0	1	930623.0	1	964470.0	1	-999.0	-999
07913121	256	1024	52	1	942338.0	0.21875	0.083798	932826.206474	0.015625	0.083309	946774.0	1	979627.0	2	965643.0	8	946774.0	1	979627.0	2	965643.0	8	-999.0	-999
53241600	256	1024	52	1	945640.0	0.09375	0.076135	935684.26629	0.015625	0.07473	945640.0	1	945640.0	1	962655.0	1	945640.0	1	945640.0	1	962655.0	1	-999.0	-999
16923324	256	1024	52	1	946253.0	0.140625	0.079733	936693.412014	0.03125	0.079893	946253.0	1	946253.0	1	1118842.0	6	946253.0	1	946253.0	1	1118842.0	6	-999.0	-999
49426411	256	1024	52	1	959196.0	0.25	0.080294	911227.339888	0.015625	0.078394	959196.0	1	959196.0	1	986122.0	1	959196.0	1	959196.0	1	986122.0	1	-999.0	-999
09494630	256	1024	52	1	964123.0	0.171875	0.083014	950342.602574	0.015625	0.08195	964553.0	1	964123.0	1	1158150.0	3	964123.0	1	964123.0	1	1158150.0	3	-999.0	-999
58855138	256	1024	52	1	967031.0	0.25	0.082929	955656.611271	0.0	0.080657	967031.0	1	979041.0	1	967031.0	2	967031.0	1	979041.0	1	967031.0	2	-999.0	-999
90198542	256	1024	52	1	972993.0	0.1875	0.080666	940679.627841	0.0	0.077783	1006813.0	455	1010918.0	331	1011022.0	139	1006813.0	455	1010918.0	331	1011022.0	139	-999.0	-999
47811288	256	1024	52	1	976918.0	0.296875	0.096938	970080.180544	0.0	0.093764	1004971.0	1	1016396.0	1	1016396.0	1	1004971.0	1	1016396.0	1	1016396.0	1	-999.0	-999
69794844	256	1024	52	1	994805.0	0.5	0.086528	979994.415929	0.015625	0.083125	1008925.0	1	1014780.0	1	1008925.0	4	1008925.0	1	1014780.0	1	1008925.0	4	-999.0	-999
04081125	256	1024	52	1	996498.0	0.234375	0.095005	986453.17146	0.015625	0.09415	1001845.0	1	1001845.0	1	1008427.0	8	1001845.0	1	1001845.0	1	1008427.0	8	-999.0	-999
36365721	256	1024	52	1	1005391.0	0.109375	0.086083	951048.538919	0.0	0.081786	1016377.0	534	1016377.0	284	1083688.0	24	-999.0	-999	1016377.0	284	1083688.0	24	-999.0	-999
11577047	256	1024	52	1	1007015.0	0.125	0.08084	1003465.764098	0.0	0.081376	1007015.0	1	1007015.0	1	1058246.0	1	1007015.0	1	1007015.0	1	1058246.0	1	-999.0	-999
42485120	256	1024	52	1	1013410.0	0.109375	0.081508	967170.074905	0.015625	0.0769	1013420.0	159	1013420.0	213	1013420.0	18	1013420.0	337	1013420.0	213	1013420.0	18	-999.0	-999
55620953	256	2048	11	1	374678.0	0.0625	0.036772	374678.0	0.015625	0.03673	374678.0	1	374678.0	1	374678.0	1	374678.0	1	374678.0	1	374678.0	1	446782.0	20
55755409	256	2048	11	1	485233.0	0.1875	0.043816	484866.348837	0.015625	0.044252	485233.0	1	501427.0	1	501427.0	1	485233.0	1	501427.0	1	501427.0	1	618059.0	20
55873058	256	2048	11	1	422580.0	0.078125	0.042685	420774.333333	0.0	0.042414	422580.0	1	429160.0	1	439341.0	1	422580.0	1	429160.0	1	439341.0	1	458471.0	36
56057935	256	2048	11	1	451087.0	0.09375	0.039679	450980.212766	0.0	0.040265	451657.0	1	451657.0	1	451657.0	1	451657.0	1	451657.0	1	451657.0	1	475852.0	95
56511724	256	2048	11	1	539687.0	0.09375	0.041693	539687.0	0.0	0.041555	539687.0	1	574105.0	1	574105.0	1	539687.0	1	574105.0	1	574105.0	1	612041.0	5
56562145	256	2048	11	1	491521.0	0.0625	0.04375	491521.0	0.0	0.043609	491521.0	1	491521.0	1	491521.0	1	491521.0	1	491521.0	1	491521.0	1	543280.0	26
56696601	256	2048	11	1	515357.0	0.078125	0.039799	515357.0	0.015625	0.039988	515357.0	1	515357.0	1	515357.0	1	515357.0	1	515357.0	1	515357.0	1	632345.0	7
56763829	256	2048	11	1	494111.0	0.03125	0.041832	494111.0	0.0	0.041972	494111.0	1	494111.0	1	494111.0	1	494111.0	1	494111.0	1	494111.0	1	557175.0	5
56831057	256	2048	11	1	536275.0	0.125	0.041903	530969.438247	0.015625	0.04207	536275.0	1	536275.0	1	536275.0	2	536275.0	1	536275.0	1	536275.0	2	657399.0	3
56898285	256	2048	11	1	517130.0	0.03125	0.037686	517130.0	0.015625	0.037705	517130.0	1	517130.0	1	517130.0	1	517130.0	1	517130.0	1	517130.0	1	626251.0	1
56948706	256	2048	11	1	441394.0	0.0625	0.037721	439699.586207	0.015625	0.037972	441394.0	1	441394.0	1	462224.0	1	441394.0	1	441394.0	1	462224.0	1	511587.0	11
57049548	256	2048	11	1	465647.0	0.078125	0.038026	465647.0	0.03125	0.038017	465647.0	1	465647.0	1	465647.0	1	465647.0	1	465647.0	1	465647.0	1	543877.0	1
57099969	256	2048	11	1	455272.0	0.09375	0.043323	455272.0	0.015625	0.043334	455272.0	1	455272.0	1	455272.0	1	455272.0	1	455272.0	1	455272.0	1	575862.0	17
57234425	256	2048	11	1	411027.0	0.203125	0.044601	411027.0	0.015625	0.0446	411027.0	1	424034.0	1	424034.0	1	411027.0	1	424034.0	1	424034.0	1	469927.0	1
57284846	256	2048	11	1	482274.0	0.125	0.041949	481960.0	0.015625	0.04227	482274.0	1	482274.0	2	482274.0	2	482274.0	1	482274.0	2	482274.0	2	565575.0	65
57604179	256	2048	11	1	525529.0	0.078125	0.040831	525529.0	0.015625	0.040698	525529.0	1	525529.0	1	525529.0	1	525529.0	1	525529.0	1	525529.0	1	686102.0	39
57805863	256	2048	11	1	379523.0	0.078125	0.034516	379523.0	0.0	0.03459	379523.0	1	379523.0	1	379523.0	1	379523.0	1	379523.0	1	379523.0	1	560972.0	3
57873091	256	2048	11	1	526275.0	0.0625	0.038646	526275.0	0.015625	0.038761	526275.0	1	526275.0	1	526275.0	1	526275.0	1	526275.0	1	526275.0	1	650875.0	1
57940319	256	2048	11	1	436060.0	0.0625	0.035487	436060.0	0.015625	0.035232	436060.0	1	436060.0	1	448113.0	1	436060.0	1	436060.0	1	448113.0	1	576448.0	1
57990740	256	2048	11	1	507136.0	0.046875	0.042039	507136.0	0.015625	0.042064	507136.0	1	507136.0	1	510123.0	2	507136.0	1	507136.0	1	510123.0	2	639622.0	13
01062602	256	2048	11	1	451428.0	0.109375	0.037371	443718.529412	0.0	0.037646	453388.0	1	453388.0	1	481390.0	1	453388.0	1	453388.0	1	481390.0	1	516083.0	1
01096216	256	2048	11	1	573612.0	0.09375	0.039663	570918.333333	0.015625	0.039792	573612.0	1	573612.0	1	573612.0	1	573612.0	1	573612.0	1	573612.0	1	705105.0	10
01163444	256	2048	11	1	517827.0	0.078125	0.040552	517827.0	0.0	0.040552	517827.0	1	517827.0	1	517827.0	1	517827.0	1	517827.0	1	517827.0	1	572059.0	39
01297900	256	2048	11	1	565472.0	0.0625	0.043149	565472.0	0.015625	0.043149	565472.0	1	565472.0	1	565472.0	1	565472.0	1	565472.0	1	565472.0	1	616986.0	34
00138217	256	2048	11	1	463848.0	0.0625	0.038321	463848.0	0.015625	0.038425	463848.0	1	474095.0	1	503500.0	1	463848.0	1	474095.0	1	503500.0	1	590063.0	1
01449163	256	2048	11	1	537444.0	0.078125	0.035526	537444.0	0.015625	0.035888	537444.0	1	537444.0	1	537444.0	1	537444.0	1	537444.0	1	537444.0	1	735807.0	57
01650847	256	2048	11	1	555918.0	0.09375	0.040906	555918.0	0.015625	0.040906	555918.0	1	555918.0	1	555918.0	1	555918.0	1	555918.0	1	555918.0	1	625861.0	19
01718075	256	2048	11	1	515727.0	0.0625	0.038863	515727.0	0.0	0.038651	515727.0	1	515727.0	1	515727.0	1	515727.0	1	515727.0	1	515727.0	1	621784.0	15
00171831	256	2048	11	1	507119.0	0.078125	0.037394	507119.0	0.0	0.037394	507119.0	1	558004.0	1	558004.0	1	507119.0	1	558004.0	1	558004.0	1	597086.0	7
01818917	256	2048	11	1	582300.0	0.09375	0.03946	582300.0	0.015625	0.039336	582300.0	1	585377.0	1	585377.0	1	582300.0	1	585377.0	1	585377.0	1	648134.0	78
02071022	256	2048	11	1	377930.0	0.0625	0.040584	377930.0	0.0	0.040516	377930.0	1	377930.0	1	382250.0	1	377930.0	1	377930.0	1	382250.0	1	427607.0	4
02104636	256	2048	11	1	566464.0	0.0625	0.038251	566464.0	0.015625	0.038371	566464.0	1	566464.0	1	566464.0	1	566464.0	1	566464.0	1	566464.0	1	775049.0	1
02155057	256	2048	11	1	511159.0	0.0625	0.03902	511159.0	0.0	0.038796	511159.0	1	511159.0	1	511159.0	1	511159.0	1	511159.0	1	511159.0	1	591721.0	9
02205478	256	2048	11	1	384308.0	0.046875	0.034877	384308.0	0.0	0.034877	384308.0	1	384308.0	1	429131.0	1	384308.0	1	384308.0	1	429131.0	1	530725.0	3
00222252	256	2048	11	1	497519.0	0.0625	0.036711	497519.0	0.0	0.036711	497519.0	1	497519.0	1	497519.0	1	497519.0	1	497519.0	1	497519.0	1	598856.0	7
02239092	256	2048	11	1	538560.0	0.0625	0.037881	538549.279661	0.015625	0.037771	538560.0	1	538560.0	1	564801.0	1	538560.0	1	538560.0	1	564801.0	1	561582.0	143
02676074	256	2048	11	1	468210.0	0.125	0.035934	468210.0	0.015625	0.036324	468210.0	1	468210.0	1	468210.0	1	468210.0	1	468210.0	1	468210.0	1	518041.0	6
02726495	256	2048	11	1	397594.0	0.109375	0.03864	397594.0	0.0	0.038653	397594.0	1	397594.0	1	397594.0	1	397594.0	1	397594.0	1	397594.0	1	404774.0	5
00272673	256	2048	11	1	520694.0	0.078125	0.038452	520668.0	0.0	0.038593	520694.0	1	520694.0	1	520694.0	2	520694.0	1	520694.0	1	520694.0	2	554835.0	78
02776916	256	2048	11	1	441120.0	0.0625	0.036866	441120.0	0.0	0.036946	441120.0	1	453004.0	1	453004.0	1	441120.0	1	453004.0	1	453004.0	1	516464.0	5
00541585	256	2048	11	1	469871.0	0.078125	0.037958	469871.0	0.015625	0.037958	469871.0	1	469871.0	1	469871.0	1	469871.0	1	469871.0	1	469871.0	1	545870.0	1
54475248	256	2048	11	1	429346.0	0.046875	0.043511	429346.0	0.015625	0.043318	429346.0	1	429346.0	1	431648.0	1	429346.0	1	429346.0	1	431648.0	1	692866.0	1
54508862	256	2048	11	1	558520.0	0.046875	0.036423	558520.0	0.015625	0.036374	558520.0	1	558520.0	1	558520.0	1	558520.0	1	558520.0	1	558520.0	1	616013.0	12
54576090	256	2048	11	1	463267.0	0.078125	0.037235	463267.0	0.0	0.036983	463267.0	1	463267.0	1	463267.0	1	463267.0	1	463267.0	1	463267.0	1	522033.0	4
54609704	256	2048	11	1	441952.0	0.0625	0.037821	441952.0	0.015625	0.037756	441952.0	1	441952.0	1	454763.0	1	441952.0	1	441952.0	1	454763.0	1	554134.0	13
54676932	256	2048	11	1	401936.0	0.046875	0.037739	401936.0	0.015625	0.037873	401936.0	1	401936.0	1	401936.0	1	401936.0	1	401936.0	1	401936.0	1	409647.0	2
00575199	256	2048	11	1	448854.0	0.0625	0.040298	448854.0	0.0	0.040298	448854.0	1	448854.0	1	448854.0	1	448854.0	1	448854.0	1	448854.0	1	507105.0	163
97264219	256	2048	11	1	475356.0	0.046875	0.038614	475356.0	0.015625	0.038622	475356.0	1	503127.0	1	503127.0	1	475356.0	1	503127.0	1	503127.0	1	545111.0	157
97751622	256	2048	11	1	528051.0	0.0625	0.039563	528051.0	0.0	0.039565	528051.0	1	528051.0	1	528051.0	2	528051.0	1	528051.0	1	528051.0	2	631717.0	20
97852464	256	2048	11	1	497924.0	0.078125	0.044556	497924.0	0.0	0.044526	497924.0	1	497924.0	1	497924.0	1	497924.0	1	497924.0	1	497924.0	1	576314.0	16
97919692	256	2048	11	1	427493.0	0.078125	0.03953	427493.0	0.0	0.039525	427493.0	1	427493.0	1	427493.0	1	427493.0	1	427493.0	1	427493.0	1	585741.0	1
97953306	256	2048	11	1	404689.0	0.109375	0.03426	404612.812183	0.0	0.034236	404689.0	1	404689.0	1	404689.0	1	404689.0	1	404689.0	1	404689.0	1	487551.0	200
98659200	256	2048	11	1	453320.0	0.125	0.038242	453320.0	0.0	0.038242	453320.0	1	453320.0	1	453320.0	2	453320.0	1	453320.0	1	453320.0	2	521138.0	4
98726428	256	2048	11	1	496088.0	0.0625	0.038432	496088.0	0.0	0.038692	496088.0	1	496088.0	1	502775.0	1	496088.0	1	496088.0	1	502775.0	1	578069.0	24
98877691	256	2048	11	1	479761.0	0.109375	0.038109	479761.0	0.015625	0.038109	479761.0	1	479761.0	1	524074.0	1	479761.0	1	479761.0	1	524074.0	1	536779.0	2
98944919	256	2048	11	1	426960.0	0.109375	0.04075	426960.0	0.015625	0.04075	426960.0	1	426960.0	1	438245.0	1	426960.0	1	426960.0	1	438245.0	1	495002.0	11
99045761	256	2048	11	1	394882.0	0.09375	0.038378	390346.771429	0.015625	0.038543	394882.0	1	394882.0	1	394882.0	1	394882.0	1	394882.0	1	394882.0	1	586781.0	1
99096182	256	2048	11	1	495575.0	0.078125	0.036882	495575.0	0.0	0.036858	495575.0	1	495575.0	1	515957.0	2	495575.0	1	495575.0	1	515957.0	2	608064.0	33
99247445	256	2048	11	1	571307.0	0.078125	0.039095	571005.0	0.015625	0.039246	573469.0	1	573469.0	1	573469.0	1	573469.0	1	573469.0	1	573469.0	1	647193.0	54
99449129	256	2048	11	1	461277.0	0.109375	0.038551	461277.0	0.015625	0.038861	461277.0	1	461277.0	1	487126.0	3	461277.0	1	461277.0	1	487126.0	3	567077.0	12
01342508	256	2048	21	1	522359.0	0.109375	0.038661	522359.0	0.0	0.038611	522359.0	1	522359.0	1	530185.0	1	522359.0	1	522359.0	1	530185.0	1	708252.0	15
14304878	256	2048	21	1	399840.0	0.03125	0.038472	399840.0	0.015625	0.038595	399840.0	1	399840.0	1	399840.0	1	399840.0	1	399840.0	1	399840.0	1	580401.0	30
38711736	256	2048	21	1	467856.0	0.078125	0.043336	467856.0	0.015625	0.043341	467856.0	1	467856.0	1	474097.0	1	467856.0	1	467856.0	1	474097.0	1	506609.0	182
39252184	256	2048	21	1	476894.0	0.078125	0.042474	476882.0	0.0	0.042417	476894.0	1	476894.0	1	476894.0	1	476894.0	1	476894.0	1	476894.0	1	588701.0	217
43857509	256	2048	21	1	436566.0	0.09375	0.039168	436566.0	0.0	0.039168	436566.0	1	470616.0	1	470616.0	1	436566.0	1	470616.0	1	470616.0	1	695088.0	14
04761615	256	2048	21	1	507813.0	0.03125	0.040852	507813.0	0.015625	0.040909	507813.0	1	507813.0	1	550626.0	1	507813.0	1	507813.0	1	550626.0	1	697754.0	176
64481043	256	2048	21	1	480068.0	0.125	0.036672	478637.295234	0.0	0.036137	480068.0	1	480068.0	1	480068.0	2	480068.0	1	480068.0	1	480068.0	2	574065.0	11
76737527	256	2048	21	1	357877.0	0.0625	0.034666	357877.0	0.015625	0.034666	357877.0	1	376300.0	1	390300.0	1	357877.0	1	376300.0	1	390300.0	1	630401.0	8
77109317	256	2048	21	1	494430.0	0.125	0.04154	494430.0	0.0	0.041685	494430.0	1	494430.0	1	494430.0	4	494430.0	1	494430.0	1	494430.0	4	-999.0	-999
85366987	256	2048	21	1	443685.0	0.1875	0.044074	440020.627973	0.015625	0.043697	443685.0	1	443685.0	1	504747.0	1	443685.0	1	443685.0	1	504747.0	1	572214.0	639
18000936	256	2048	21	1	400378.0	0.125	0.039424	400378.0	0.0	0.039622	400378.0	1	400378.0	1	400378.0	1	400378.0	1	400378.0	1	400378.0	1	591577.0	57
26297305	256	2048	21	1	511520.0	0.03125	0.040233	511520.0	0.03125	0.040197	511520.0	1	511520.0	2	511520.0	2	511520.0	1	511520.0	2	511520.0	2	624778.0	527
03065659	256	2048	21	1	453461.0	0.078125	0.041293	453461.0	0.015625	0.041436	453461.0	1	453461.0	1	453461.0	1	453461.0	1	453461.0	1	453461.0	1	587526.0	374
03588134	256	2048	21	1	483999.0	0.0625	0.037435	483999.0	0.0	0.037435	483999.0	1	483999.0	1	493792.0	1	483999.0	1	483999.0	1	493792.0	1	630291.0	19
35890039	256	2048	21	1	509553.0	0.109375	0.043593	509553.0	0.015625	0.043643	509553.0	1	542212.0	1	565634.0	3	509553.0	1	542212.0	1	565634.0	3	644480.0	332
61024152	256	2048	21	1	484900.0	0.015625	0.040799	484900.0	0.03125	0.040607	484900.0	1	484900.0	1	517440.0	1	484900.0	1	484900.0	1	517440.0	1	657862.0	96
65409959	256	2048	21	1	530770.0	0.046875	0.040701	530770.0	0.0	0.04083	530770.0	1	544117.0	1	544117.0	1	530770.0	1	544117.0	1	544117.0	1	762353.0	1
67173133	256	2048	21	1	492454.0	0.109375	0.039969	491845.043062	0.0	0.039955	492454.0	1	534554.0	1	570263.0	1	492454.0	1	534554.0	1	570263.0	1	705105.0	14
96304351	256	2048	21	1	392968.0	0.078125	0.035808	392968.0	0.03125	0.035724	392968.0	1	392968.0	1	392968.0	2	392968.0	1	392968.0	1	392968.0	2	534650.0	41
98755663	256	2048	21	1	427289.0	0.078125	0.038851	425973.339806	0.015625	0.038758	427289.0	1	427289.0	1	427289.0	2	427289.0	1	427289.0	1	427289.0	2	488272.0	68
13723768	256	2048	21	1	358228.0	0.125	0.040359	358228.0	0.015625	0.040359	358228.0	1	358228.0	1	419143.0	1	358228.0	1	358228.0	1	419143.0	1	605029.0	303
14799416	256	2048	21	1	467853.0	0.15625	0.041214	467853.0	0.015625	0.041351	467853.0	1	467853.0	1	482016.0	3	467853.0	1	467853.0	1	482016.0	3	726198.0	3
14849837	256	2048	21	1	414921.0	0.09375	0.036707	414921.0	0.015625	0.036707	414921.0	1	427783.0	1	427783.0	1	414921.0	1	427783.0	1	427783.0	1	498949.0	60
15101942	256	2048	21	1	419552.0	0.21875	0.039703	412378.291307	0.015625	0.039364	424650.0	1	424650.0	1	424650.0	1	424650.0	1	424650.0	1	424650.0	1	627286.0	801
17875097	256	2048	21	1	460128.0	0.25	0.043278	454990.026812	0.03125	0.04177	467606.0	1	467606.0	1	467606.0	1	467606.0	1	467606.0	1	467606.0	1	723667.0	9
17942325	256	2048	21	1	472348.0	0.125	0.037648	472348.0	0.015625	0.037502	472348.0	1	472348.0	1	495830.0	1	472348.0	1	472348.0	1	495830.0	1	583181.0	8
18009553	256	2048	21	1	571701.0	0.109375	0.038597	571701.0	0.0	0.038552	571701.0	1	571701.0	1	577609.0	2	571701.0	1	571701.0	1	577609.0	2	688079.0	19
18127202	256	2048	21	1	496835.0	0.21875	0.040575	495222.887736	0.015625	0.040313	498707.0	1	506518.0	1	506518.0	1	498707.0	1	506518.0	1	506518.0	1	624418.0	6
18194430	256	2048	21	1	419417.0	0.109375	0.037342	419417.0	0.0	0.037196	419417.0	1	419417.0	1	419417.0	2	419417.0	1	419417.0	1	419417.0	2	681602.0	196
18900324	256	2048	21	1	422891.0	0.109375	0.039913	422692.598616	0.0	0.039853	430240.0	1	430240.0	1	430240.0	2	430240.0	1	430240.0	1	430240.0	2	484977.0	9
18984359	256	2048	21	1	637202.0	0.078125	0.043087	637202.0	0.0	0.043153	637202.0	1	637202.0	1	640460.0	1	637202.0	1	637202.0	1	640460.0	1	856274.0	112
19404534	256	2048	21	1	438189.0	0.125	0.03756	438189.0	0.03125	0.037282	438189.0	1	438189.0	1	438189.0	2	438189.0	1	438189.0	1	438189.0	2	566569.0	658
21690286	256	2048	21	1	403108.0	0.109375	0.039295	403108.0	0.0	0.039295	403108.0	1	403108.0	1	403108.0	1	403108.0	1	403108.0	1	403108.0	1	552409.0	88
22026426	256	2048	21	1	496266.0	0.15625	0.038478	496266.0	0.015625	0.038433	496266.0	1	496266.0	1	512959.0	1	496266.0	1	496266.0	1	512959.0	1	652785.0	17
22127268	256	2048	21	1	399838.0	0.09375	0.03424	399838.0	0.046875	0.034238	399838.0	1	399838.0	1	399838.0	1	399838.0	1	399838.0	1	399838.0	1	552200.0	181
22799548	256	2048	21	1	411705.0	0.25	0.038026	407739.586311	0.046875	0.039484	411705.0	1	411705.0	1	416879.0	3	411705.0	1	411705.0	1	416879.0	3	598570.0	4
22866776	256	2048	21	1	453489.0	0.203125	0.037575	453489.0	0.03125	0.037575	453489.0	1	453489.0	1	453489.0	1	453489.0	1	453489.0	1	453489.0	1	692110.0	61
23118881	256	2048	21	1	453576.0	0.09375	0.037687	453449.586854	0.0	0.03745	453576.0	1	453576.0	1	453576.0	1	453576.0	1	453576.0	1	453576.0	1	899371.0	4
23169302	256	2048	21	1	484603.0	0.09375	0.04069	484068.705607	0.0	0.040766	484603.0	1	484603.0	1	484603.0	2	484603.0	1	484603.0	1	484603.0	2	-999.0	-999
26665158	256	2048	21	1	455094.0	0.125	0.040105	454991.553648	0.015625	0.03984	455094.0	1	455094.0	1	455094.0	1	455094.0	1	455094.0	1	455094.0	1	589998.0	577
62370340	256	2048	21	1	395106.0	0.078125	0.036711	395106.0	0.015625	0.036588	395106.0	1	395106.0	1	395106.0	1	395106.0	1	395106.0	1	395106.0	1	464697.0	541
70992331	256	2048	21	1	410229.0	0.21875	0.035371	410229.0	0.0625	0.035468	410229.0	1	410229.0	1	465489.0	2	410229.0	1	410229.0	1	465489.0	2	619314.0	18
49529792	256	2048	21	1	423531.0	0.09375	0.037339	423531.0	0.015625	0.037339	423531.0	1	423531.0	1	439588.0	1	423531.0	1	423531.0	1	439588.0	1	717698.0	18
71681418	256	2048	21	1	430379.0	0.1875	0.041655	430284.0	0.03125	0.04173	430379.0	1	430379.0	1	430379.0	1	430379.0	1	430379.0	1	430379.0	1	678900.0	5
45210393	256	2048	21	1	431764.0	0.15625	0.038286	431764.0	0.015625	0.038296	431764.0	1	431764.0	1	459869.0	1	431764.0	1	431764.0	1	459869.0	1	511519.0	9
57042521	256	2048	21	1	435739.0	0.109375	0.039815	435739.0	0.015625	0.039835	435739.0	1	435739.0	1	435739.0	3	435739.0	1	435739.0	1	435739.0	3	-999.0	-999
56807223	256	2048	21	1	440212.0	0.109375	0.037002	438237.186957	0.015625	0.036273	440212.0	1	440212.0	2	470799.0	3	440212.0	1	440212.0	2	470799.0	3	503303.0	43
56118136	256	2048	21	1	448792.0	0.15625	0.039942	448762.0	0.015625	0.039841	448792.0	1	519483.0	1	519483.0	1	448792.0	1	519483.0	1	519483.0	1	649929.0	4
49916353	256	2048	21	1	455293.0	0.140625	0.040763	453624.066079	0.0	0.040353	455293.0	1	455293.0	1	494135.0	2	455293.0	1	455293.0	1	494135.0	2	574814.0	25
56168557	256	2048	21	1	456172.0	0.109375	0.040114	456172.0	0.03125	0.040189	456172.0	1	456172.0	1	467399.0	1	456172.0	1	456172.0	1	467399.0	1	713169.0	7
56252592	256	2048	21	1	456586.0	0.171875	0.038483	456586.0	0.03125	0.038478	456586.0	1	456586.0	1	456586.0	1	456586.0	1	456586.0	1	456586.0	1	556515.0	128
50067616	256	2048	21	1	461476.0	0.328125	0.039437	460523.05428	0.046875	0.040617	461570.0	1	461570.0	1	461570.0	1	461570.0	1	461570.0	1	461570.0	1	-999.0	-999
49647441	256	2048	21	1	462745.0	0.203125	0.041613	460541.912162	0.015625	0.042414	462745.0	1	462745.0	1	462745.0	1	462745.0	1	462745.0	1	462745.0	1	802803.0	29
45143165	256	2048	21	1	463896.0	0.15625	0.042711	461467.0	0.015625	0.042279	463896.0	1	463896.0	1	463896.0	1	463896.0	1	463896.0	1	463896.0	1	540127.0	3
54840804	256	2048	21	1	466431.0	0.203125	0.040498	466431.0	0.0	0.040549	466431.0	1	513830.0	1	513881.0	1	466431.0	1	513830.0	1	513881.0	1	711573.0	17
66370406	256	2048	21	1	468698.0	0.109375	0.0342	468500.413889	0.046875	0.034406	468698.0	1	468698.0	1	495256.0	1	468698.0	1	468698.0	1	495256.0	1	553700.0	362
54387015	256	2048	21	1	470406.0	0.078125	0.040721	470406.0	0.0	0.040773	470406.0	1	470406.0	1	480593.0	1	470406.0	1	470406.0	1	480593.0	1	633101.0	87
54941646	256	2048	21	1	472220.0	0.109375	0.038726	472220.0	0.015625	0.038709	472220.0	1	472220.0	1	503865.0	1	472220.0	1	472220.0	1	503865.0	1	686441.0	73
45529726	256	2048	21	1	474897.0	0.171875	0.039209	473808.083732	0.0625	0.039018	474897.0	1	474897.0	1	474897.0	4	474897.0	1	474897.0	1	474897.0	4	-999.0	-999
49815511	256	2048	21	1	484604.0	0.15625	0.041639	484604.0	0.015625	0.041649	484604.0	1	484604.0	1	502289.0	1	484604.0	1	484604.0	1	502289.0	1	654988.0	16
10899177	256	2048	52	1	455643.0	0.09375	0.037335	455643.0	0.015625	0.037184	455643.0	1	468422.0	1	528004.0	1	455643.0	1	468422.0	1	528004.0	1	-999.0	-999
14865629	256	2048	52	1	531991.0	0.0625	0.041986	530603.791304	0.0	0.043273	536077.0	1	562113.0	1	562113.0	1	536077.0	1	562113.0	1	562113.0	1	-999.0	-999
18781660	256	2048	52	1	452377.0	0.046875	0.039914	448625.440439	0.015625	0.039983	452377.0	1	452377.0	1	457883.0	3	452377.0	1	452377.0	1	457883.0	3	-999.0	-999
23000217	256	2048	52	1	504510.0	0.09375	0.040372	503863.333333	0.0	0.040684	504510.0	1	523108.0	2	576939.0	4	504510.0	2	523108.0	2	576939.0	4	-999.0	-999
02495677	256	2048	52	1	448340.0	0.109375	0.040502	447879.588957	0.015625	0.04036	448340.0	1	448340.0	2	547239.0	2	448340.0	1	448340.0	2	547239.0	2	-999.0	-999
26966669	256	2048	52	1	499233.0	0.203125	0.040636	493964.942162	0.0	0.040337	500066.0	1	500066.0	2	519371.0	9	500066.0	1	500066.0	2	519371.0	9	-999.0	-999
31017156	256	2048	52	1	579735.0	0.046875	0.039794	579503.436951	0.015625	0.039837	579735.0	1	579735.0	1	601557.0	1	579735.0	1	579735.0	1	601557.0	1	-999.0	-999
58125196	256	2048	52	1	532888.0	0.078125	0.038733	532496.960836	0.015625	0.038965	532888.0	1	532888.0	1	592017.0	2	532888.0	1	532888.0	1	592017.0	2	888909.0	357
59738668	256	2048	52	1	533406.0	0.171875	0.041061	522560.476412	0.0	0.040657	543493.0	1	543493.0	1	588059.0	2	543493.0	1	543493.0	1	588059.0	2	-999.0	-999
63789155	256	2048	52	1	435338.0	0.09375	0.039921	434157.048193	0.0	0.039672	435338.0	1	435338.0	1	435338.0	1	435338.0	1	435338.0	1	435338.0	1	-999.0	-999
06714234	256	2048	52	1	516648.0	0.0625	0.04146	516648.0	0.0	0.040976	516648.0	1	573618.0	1	573618.0	1	516648.0	1	573618.0	1	573618.0	1	-999.0	-999
67822835	256	2048	52	1	481246.0	0.15625	0.037908	480285.176471	0.015625	0.037714	481246.0	1	481246.0	1	484292.0	1	481246.0	1	481246.0	1	484292.0	1	-999.0	-999
71738866	256	2048	52	1	532321.0	0.09375	0.042415	532321.0	0.015625	0.04263	532321.0	1	532321.0	2	532321.0	5	532321.0	1	532321.0	2	532321.0	5	-999.0	-999
75856581	256	2048	52	1	484312.0	0.078125	0.036261	483622.378882	0.015625	0.036165	484312.0	1	484312.0	1	599299.0	2	484312.0	1	484312.0	1	599299.0	2	-999.0	-999
79654963	256	2048	52	1	596926.0	0.09375	0.044331	596926.0	0.0	0.044331	596926.0	1	596926.0	1	632602.0	2	596926.0	1	596926.0	1	632602.0	2	-999.0	-999
83503766	256	2048	52	1	504295.0	0.0625	0.038284	502846.836735	0.015625	0.03864	504295.0	1	504295.0	1	504295.0	1	504295.0	1	504295.0	1	504295.0	1	-999.0	-999
87268534	256	2048	52	1	618148.0	0.0625	0.041076	618131.034483	0.015625	0.041166	618148.0	1	618148.0	1	618148.0	2	618148.0	1	618148.0	1	618148.0	2	-999.0	-999
91050109	256	2048	52	1	486335.0	0.109375	0.039132	486335.0	0.0	0.039192	486335.0	1	486335.0	1	596185.0	1	486335.0	1	486335.0	1	596185.0	1	-999.0	-999
94831684	256	2048	52	1	450707.0	0.21875	0.036629	448790.965694	0.03125	0.036675	452082.0	1	452082.0	1	452082.0	1	452082.0	1	452082.0	1	452082.0	1	-999.0	-999
98663680	256	2048	52	1	614736.0	0.109375	0.043868	608524.490575	0.015625	0.044543	614736.0	1	671161.0	1	614736.0	3	614736.0	1	671161.0	1	614736.0	3	-999.0	-999
13088404	256	2048	52	1	493305.0	0.125	0.03883	488899.28901	0.0	0.039699	511602.0	1	511602.0	1	511602.0	5	511602.0	1	511602.0	1	511602.0	5	-999.0	-999
18651521	256	2048	52	1	451469.0	0.296875	0.035359	451297.0	0.0	0.035191	452076.0	1	452076.0	1	509392.0	2	452076.0	1	452076.0	1	509392.0	2	-999.0	-999
24181024	256	2048	52	1	380299.0	0.28125	0.037585	379941.444257	0.015625	0.037857	380299.0	1	380299.0	2	380299.0	2	380299.0	1	380299.0	2	380299.0	2	746023.0	183
25290286	256	2048	52	1	447953.0	0.28125	0.037016	440103.838572	0.015625	0.03662	450256.0	1	450256.0	1	543784.0	1	450256.0	1	450256.0	1	543784.0	1	930730.0	43
25592812	256	2048	52	1	503045.0	0.15625	0.038762	503014.444695	0.046875	0.03882	503045.0	1	503045.0	1	569400.0	3	503045.0	1	503045.0	1	569400.0	3	-999.0	-999
30265158	256	2048	52	1	505388.0	0.234375	0.036318	504184.679145	0.03125	0.036409	508307.0	1	508307.0	1	549622.0	3	508307.0	1	508307.0	1	549622.0	3	-999.0	-999
34063540	256	2048	52	1	452091.0	0.140625	0.041515	452091.0	0.0	0.041515	452091.0	1	528588.0	2	528588.0	2	452091.0	1	528588.0	2	528588.0	2	-999.0	-999
37895536	256	2048	52	1	477299.0	0.140625	0.038145	476418.673274	0.015625	0.038076	480626.0	1	480626.0	1	580300.0	2	480626.0	1	480626.0	1	580300.0	2	-999.0	-999
05861394	256	2048	52	1	488648.0	0.234375	0.038189	488648.0	0.046875	0.038134	488648.0	1	488648.0	1	488648.0	1	488648.0	1	488648.0	1	488648.0	1	824564.0	243
69037256	256	2048	52	1	560515.0	0.140625	0.043593	560421.876485	0.046875	0.043558	560515.0	1	560515.0	1	658043.0	5	560515.0	1	560515.0	1	658043.0	5	-999.0	-999
00718452	256	2048	52	1	360435.0	0.140625	0.035798	360435.0	0.015625	0.035858	360435.0	1	397288.0	1	405860.0	1	360435.0	1	397288.0	1	405860.0	1	-999.0	-999
72835638	256	2048	52	1	544334.0	0.1875	0.03854	544334.0	0.015625	0.038599	544334.0	1	560240.0	1	589617.0	5	544334.0	1	560240.0	1	589617.0	5	-999.0	-999
07323603	256	2048	52	1	565884.0	0.171875	0.036523	565245.11087	0.03125	0.037304	565884.0	1	598435.0	2	633152.0	2	565884.0	1	598435.0	2	633152.0	2	-999.0	-999
76381915	256	2048	52	1	528481.0	0.203125	0.039361	528161.24424	0.0	0.03951	528481.0	1	528481.0	1	528481.0	3	528481.0	1	528481.0	1	528481.0	3	-999.0	-999
79860964	256	2048	52	1	527022.0	0.1875	0.040257	523872.992098	0.0	0.039639	528743.0	1	528743.0	1	539789.0	3	528743.0	1	528743.0	1	539789.0	3	-999.0	-999
83323206	256	2048	52	1	470700.0	0.140625	0.04081	470700.0	0.015625	0.040593	470700.0	1	470700.0	1	470700.0	2	470700.0	1	470700.0	1	470700.0	2	-999.0	-999
86819062	256	2048	52	1	555727.0	0.140625	0.040107	555170.455882	0.015625	0.040547	555727.0	1	555727.0	1	555727.0	1	555727.0	1	555727.0	1	555727.0	1	-999.0	-999
90331725	256	2048	52	1	465135.0	0.109375	0.041271	465135.0	0.015625	0.041249	465135.0	1	465135.0	1	478246.0	4	465135.0	1	465135.0	1	478246.0	4	809354.0	40
90516602	256	2048	52	1	456757.0	0.09375	0.042784	456757.0	0.03125	0.042786	456757.0	1	456757.0	1	512886.0	1	456757.0	1	456757.0	1	512886.0	1	-999.0	-999
95088106	256	2048	52	1	385851.0	0.234375	0.032837	385499.474576	0.03125	0.033064	385851.0	1	408357.0	1	451032.0	1	385851.0	1	408357.0	1	451032.0	1	-999.0	-999
80509455	256	2048	52	1	342603.0	0.125	0.035797	341314.837838	0.046875	0.036045	342603.0	1	342603.0	1	414937.0	1	342603.0	1	342603.0	1	414937.0	1	-999.0	-999
63939404	256	2048	52	1	404656.0	0.265625	0.037248	404603.146341	0.015625	0.037519	409367.0	1	413855.0	1	428534.0	1	409367.0	1	413855.0	1	428534.0	1	735435.0	832
95314771	256	2048	52	1	444788.0	0.15625	0.037443	444788.0	0.03125	0.037473	444788.0	1	444788.0	1	481916.0	2	444788.0	1	444788.0	1	481916.0	2	787898.0	55
08056129	256	2048	52	1	446982.0	0.25	0.041581	446982.0	0.03125	0.041581	446982.0	1	446982.0	1	468759.0	5	446982.0	1	446982.0	1	468759.0	5	-999.0	-999
15031034	256	2048	52	1	448114.0	0.171875	0.038174	448114.0	0.0	0.038003	489200.0	1	522127.0	1	522127.0	2	489200.0	1	522127.0	1	522127.0	2	-999.0	-999
51636680	256	2048	52	1	453484.0	0.421875	0.037453	453379.0	0.0	0.037497	453715.0	1	464958.0	1	547634.0	1	453715.0	1	464958.0	1	547634.0	1	-999.0	-999
64492384	256	2048	52	1	461256.0	0.125	0.035732	461256.0	0.03125	0.035675	461256.0	1	461256.0	1	629394.0	1	461256.0	1	461256.0	1	629394.0	1	917189.0	78
02693045	256	2048	52	1	461513.0	0.1875	0.036286	457864.684714	0.015625	0.036664	461513.0	1	461513.0	1	461513.0	2	461513.0	1	461513.0	1	461513.0	2	-999.0	-999
71300870	256	2048	52	1	464995.0	0.09375	0.039718	464473.02799	0.015625	0.03976	464995.0	1	464995.0	2	464995.0	2	464995.0	1	464995.0	2	464995.0	2	-999.0	-999
65063822	256	2048	52	1	470387.0	0.28125	0.041671	470387.0	0.0625	0.041719	470387.0	1	470387.0	1	531023.0	2	470387.0	1	470387.0	1	531023.0	2	-999.0	-999
33433048	256	2048	52	1	472649.0	0.328125	0.039228	469909.72973	0.03125	0.039609	472649.0	1	491338.0	1	511502.0	1	472649.0	1	491338.0	1	511502.0	1	-999.0	-999
74139602	256	2048	52	1	479594.0	0.203125	0.040496	478045.28	0.03125	0.040262	479594.0	1	479594.0	1	485452.0	3	479594.0	1	479594.0	1	485452.0	3	-999.0	-999
17046223	256	2048	52	1	487315.0	0.21875	0.037179	486407.0	0.015625	0.037616	487315.0	1	487315.0	1	501627.0	2	487315.0	1	487315.0	1	501627.0	2	-999.0	-999
39451605	256	2048	52	1	487689.0	0.140625	0.036679	482919.857143	0.015625	0.036154	487689.0	1	487689.0	1	487689.0	1	487689.0	1	487689.0	1	487689.0	1	-999.0	-999
67233576	256	2048	52	1	489221.0	0.109375	0.038947	485427.302211	0.015625	0.039536	489221.0	1	489221.0	1	532738.0	1	489221.0	1	489221.0	1	532738.0	1	-999.0	-999
47367702	256	2048	52	1	490530.0	0.1875	0.040655	490450.03413	0.015625	0.040641	490530.0	1	490530.0	1	490530.0	2	490530.0	1	490530.0	1	490530.0	2	-999.0	-999
97047543	256	2048	52	1	491711.0	0.171875	0.043673	491542.494949	0.015625	0.043807	491711.0	1	557858.0	1	644750.0	1	491711.0	1	557858.0	1	644750.0	1	-999.0	-999
02022416	256	2048	52	1	495010.0	0.125	0.041052	495010.0	0.0	0.040985	495010.0	1	503266.0	2	523259.0	3	495010.0	1	503266.0	2	523259.0	3	-999.0	-999
86879308	256	2048	52	1	496932.0	0.15625	0.04156	496266.377358	0.0	0.041836	496932.0	1	496932.0	1	500347.0	1	496932.0	1	496932.0	1	500347.0	1	-999.0	-999
55636746	256	2048	52	1	506856.0	0.25	0.032183	498515.870627	0.03125	0.033881	506856.0	1	506856.0	1	589886.0	4	506856.0	1	506856.0	1	589886.0	4	-999.0	-999
23088504	256	2048	103	1	544965.0	0.125	0.040316	542976.912026	0.0	0.040227	545015.0	1	545015.0	1	613200.0	1	545015.0	1	545015.0	1	613200.0	1	-999.0	-999
30894699	256	2048	103	1	661583.0	0.046875	0.043317	632696.666667	0.0	0.042641	-999.0	-999	681785.0	79	723465.0	30	-999.0	-999	681785.0	79	723465.0	30	-999.0	-999
46156585	256	2048	103	1	528906.0	0.265625	0.03847	514951.875617	0.015625	0.038383	530228.0	1	629013.0	4	621010.0	9	530228.0	1	629013.0	4	621010.0	9	-999.0	-999
46914653	256	2048	103	1	438204.0	0.078125	0.03467	433864.985915	0.0	0.035298	438204.0	1	438204.0	1	471841.0	6	438204.0	1	438204.0	1	471841.0	6	-999.0	-999
48957224	256	2048	103	1	497009.0	0.09375	0.038079	496859.772478	0.0	0.039146	497009.0	1	549152.0	3	682863.0	11	497009.0	1	549152.0	3	682863.0	11	-999.0	-999
49799825	256	2048	103	1	491029.0	0.171875	0.03702	488627.014864	0.0	0.036394	491029.0	1	491029.0	1	590111.0	2	491029.0	1	491029.0	1	590111.0	2	-999.0	-999
59838424	256	2048	103	1	584820.0	0.078125	0.044244	582893.167139	0.0	0.04445	584820.0	1	584820.0	1	659442.0	6	584820.0	1	584820.0	1	659442.0	6	-999.0	-999
77561077	256	2048	103	1	419255.0	0.109375	0.032236	419100.0	0.015625	0.031975	419255.0	1	419255.0	1	477775.0	20	419255.0	1	419255.0	1	477775.0	20	-999.0	-999
79881979	256	2048	103	1	517351.0	0.140625	0.037475	515119.756787	0.0	0.036815	517754.0	1	529138.0	1	542654.0	5	517754.0	1	529138.0	1	542654.0	5	-999.0	-999
96687070	256	2048	103	1	444824.0	0.15625	0.040026	440464.869112	0.0	0.039637	444824.0	43	444824.0	43	561327.0	2	444824.0	43	444824.0	43	561327.0	2	-999.0	-999
12231413	256	2048	103	1	444452.0	0.09375	0.035906	444452.0	0.015625	0.035885	444452.0	1	444452.0	1	538394.0	4	444452.0	1	444452.0	1	538394.0	4	-999.0	-999
15860273	256	2048	103	1	551467.0	0.046875	0.042624	532617.403494	0.0	0.043141	-999.0	-999	551467.0	45	589989.0	17	-999.0	-999	551467.0	45	589989.0	17	-999.0	-999
17983962	256	2048	103	1	566631.0	0.109375	0.035283	566152.213173	0.03125	0.035158	566631.0	1	566631.0	1	638814.0	2	566631.0	1	566631.0	1	638814.0	2	-999.0	-999
26571743	256	2048	103	1	502473.0	0.203125	0.037686	491619.381354	0.03125	0.037959	502473.0	1	523114.0	1	588519.0	2	502473.0	1	523114.0	1	588519.0	2	-999.0	-999
29954466	256	2048	103	1	464469.0	0.15625	0.037537	464406.267081	0.015625	0.037557	464469.0	1	464469.0	1	493780.0	7	464469.0	1	464469.0	1	493780.0	7	-999.0	-999
46993570	256	2048	103	1	394036.0	0.09375	0.039758	394036.0	0.015625	0.039695	394036.0	1	402470.0	1	451721.0	23	394036.0	1	402470.0	1	451721.0	23	-999.0	-999
54454401	256	2048	103	1	477058.0	0.125	0.036749	470880.588191	0.0	0.035844	477058.0	1	477058.0	1	521234.0	1	477058.0	1	477058.0	1	521234.0	1	-999.0	-999
64835053	256	2048	103	1	526008.0	0.09375	0.04128	525829.358644	0.03125	0.040601	526008.0	1	541985.0	1	620277.0	5	526008.0	1	541985.0	1	620277.0	5	-999.0	-999
68327294	256	2048	103	1	454169.0	0.09375	0.03601	453946.0	0.0	0.035788	454169.0	1	474632.0	1	545399.0	7	454169.0	1	474632.0	1	545399.0	7	-999.0	-999
87434298	256	2048	103	1	493996.0	0.171875	0.042659	492529.020134	0.015625	0.042025	495454.0	1	515628.0	2	627142.0	10	495454.0	1	515628.0	2	627142.0	10	-999.0	-999
01075761	256	2048	103	1	465123.0	0.21875	0.03909	463639.514644	0.015625	0.040071	465123.0	1	509351.0	1	623098.0	1	465123.0	1	509351.0	1	623098.0	1	-999.0	-999
19746687	256	2048	103	1	596011.0	0.46875	0.037874	584244.150104	0.03125	0.038819	599313.0	1	636235.0	1	664088.0	8	599313.0	1	636235.0	1	664088.0	8	-999.0	-999
23797174	256	2048	103	1	529352.0	0.203125	0.042457	527317.873988	0.015625	0.042009	529352.0	1	551942.0	2	575267.0	2	529352.0	1	551942.0	2	575267.0	2	-999.0	-999
27780433	256	2048	103	1	590442.0	0.328125	0.039312	585432.796133	0.078125	0.038325	590442.0	1	590442.0	1	608372.0	3	590442.0	1	590442.0	1	608372.0	3	-999.0	-999
31696464	256	2048	103	1	593246.0	0.234375	0.040398	588918.120072	0.0	0.039731	593246.0	1	619585.0	2	657596.0	2	593246.0	1	619585.0	2	657596.0	2	-999.0	-999
35746951	256	2048	103	1	497377.0	0.171875	0.041844	470677.242275	0.015625	0.04016	-999.0	-999	497377.0	182	497377.0	182	-999.0	-999	497377.0	182	497377.0	182	-999.0	-999
50200971	256	2048	103	1	437455.0	0.140625	0.036839	432901.528764	0.015625	0.037262	437455.0	1	524622.0	1	508827.0	40	437455.0	1	524622.0	1	508827.0	40	-999.0	-999
54318686	256	2048	103	1	515507.0	0.21875	0.043645	515456.759434	0.0	0.043814	529631.0	1	588047.0	1	536596.0	6	529631.0	1	588047.0	1	536596.0	6	-999.0	-999
58184296	256	2048	103	1	534537.0	0.234375	0.041431	534537.0	0.015625	0.041774	534537.0	1	534537.0	1	614943.0	3	534537.0	1	534537.0	1	614943.0	3	-999.0	-999
62016292	256	2048	103	1	446102.0	0.359375	0.040044	444760.931973	0.03125	0.040234	450223.0	1	512950.0	2	526739.0	3	450223.0	1	512950.0	2	526739.0	3	-999.0	-999
65865095	256	2048	103	1	433236.0	0.234375	0.037439	433005.851234	0.03125	0.037214	433443.0	1	433443.0	2	590575.0	6	433443.0	1	433443.0	2	590575.0	6	-999.0	-999
69713898	256	2048	103	1	452043.0	0.25	0.036561	444201.439784	0.015625	0.036669	452043.0	1	512818.0	1	546969.0	1	452043.0	1	512818.0	1	546969.0	1	-999.0	-999
73562701	256	2048	103	1	531224.0	0.171875	0.036149	531224.0	0.03125	0.036149	531224.0	1	531224.0	1	622730.0	11	531224.0	1	531224.0	1	622730.0	11	-999.0	-999
77495539	256	2048	103	1	570789.0	0.359375	0.036171	559994.096989	0.015625	0.035246	571441.0	1	571441.0	1	706811.0	20	571441.0	1	571441.0	1	706811.0	20	-999.0	-999
81478798	256	2048	103	1	599886.0	0.296875	0.03762	594463.001327	0.03125	0.037344	599886.0	1	599886.0	1	655921.0	1	599886.0	1	599886.0	1	655921.0	1	-999.0	-999
85327601	256	2048	103	1	473648.0	0.40625	0.042365	469444.183908	0.015625	0.042214	473688.0	1	473688.0	1	537307.0	8	473688.0	1	473688.0	1	537307.0	8	-999.0	-999
89310860	256	2048	103	1	512688.0	0.546875	0.039843	508792.19495	0.015625	0.039458	513038.0	1	523448.0	3	607631.0	18	513038.0	1	523448.0	3	607631.0	18	-999.0	-999
93277312	256	2048	103	1	536733.0	0.140625	0.040511	536507.034483	0.03125	0.04051	536733.0	1	556351.0	1	641052.0	2	536733.0	1	556351.0	1	641052.0	2	-999.0	-999
97142922	256	2048	103	1	558836.0	0.1875	0.038599	558490.638116	0.015625	0.038159	558836.0	1	585843.0	1	793478.0	9	558836.0	1	585843.0	1	793478.0	9	-999.0	-999
66216094	256	2048	103	1	508947.0	0.171875	0.042433	505227.913772	0.0	0.042651	508947.0	1	508947.0	1	585836.0	22	508947.0	1	508947.0	1	585836.0	22	-999.0	-999
07094531	256	2048	103	1	374486.0	0.140625	0.03216	374149.615307	0.015625	0.031969	374486.0	1	378590.0	1	506334.0	1	374486.0	1	378590.0	1	506334.0	1	-999.0	-999
98991905	256	2048	103	1	387262.0	0.171875	0.037878	387262.0	0.0	0.037878	387262.0	1	387262.0	1	489565.0	4	387262.0	1	387262.0	1	489565.0	4	-999.0	-999
33210958	256	2048	103	1	406545.0	0.203125	0.037242	406388.785714	0.03125	0.037672	406545.0	1	435664.0	1	433399.0	14	406545.0	1	435664.0	1	433399.0	14	-999.0	-999
46303611	256	2048	103	1	409794.0	0.28125	0.035326	409463.331346	0.03125	0.035761	410610.0	1	410610.0	1	459356.0	7	410610.0	1	410610.0	1	459356.0	7	-999.0	-999
32691592	256	2048	103	1	415019.0	0.28125	0.036702	413265.06606	0.03125	0.036351	415019.0	1	450403.0	1	494806.0	4	415019.0	1	450403.0	1	494806.0	4	-999.0	-999
55310512	256	2048	103	1	422588.0	0.125	0.032356	416399.526224	0.03125	0.03254	422588.0	1	448664.0	1	481274.0	7	422588.0	1	448664.0	1	481274.0	7	-999.0	-999
91781702	256	2048	103	1	422801.0	0.4375	0.039536	420052.928717	0.015625	0.038959	432035.0	1	467606.0	2	634569.0	9	432035.0	1	467606.0	2	634569.0	9	-999.0	-999
40083370	256	2048	103	1	427324.0	0.265625	0.039964	426966.078947	0.0	0.039994	427324.0	1	427324.0	1	523867.0	9	427324.0	1	427324.0	1	523867.0	9	-999.0	-999
72203198	256	2048	103	1	434729.0	0.171875	0.037305	431180.215709	0.0	0.03639	434729.0	1	434729.0	1	572149.0	5	434729.0	1	434729.0	1	572149.0	5	-999.0	-999
83899219	256	2048	103	1	444110.0	0.296875	0.0414	443575.067041	0.0625	0.041452	444110.0	1	444110.0	1	466061.0	1	444110.0	1	444110.0	1	466061.0	1	-999.0	-999
64655204	256	2048	103	1	447028.0	0.1875	0.036336	446656.76995	0.03125	0.036543	447028.0	1	447028.0	1	514620.0	3	447028.0	1	447028.0	1	514620.0	3	-999.0	-999
14387118	256	2048	103	1	469523.0	0.453125	0.038128	466030.760012	0.046875	0.038931	470705.0	1	527940.0	1	547199.0	1	470705.0	1	527940.0	1	547199.0	1	-999.0	-999
56236548	256	2048	103	1	469585.0	0.359375	0.039894	466278.228495	0.046875	0.040689	470471.0	1	520804.0	2	547337.0	28	470471.0	1	520804.0	2	547337.0	28	-999.0	-999
10420666	256	2048	103	1	470322.0	0.125	0.038352	470322.0	0.015625	0.038304	470322.0	1	470322.0	1	470322.0	6	470322.0	1	470322.0	1	470322.0	6	-999.0	-999
49797816	256	2048	103	1	474361.0	0.359375	0.037764	473657.254384	0.03125	0.038154	474361.0	1	485030.0	1	547468.0	4	474361.0	1	485030.0	1	547468.0	4	-999.0	-999
71697337	256	2048	103	1	482058.0	0.125	0.03958	481954.193572	0.015625	0.039685	482058.0	1	482058.0	1	525137.0	1	482058.0	1	482058.0	1	525137.0	1	-999.0	-999
17950202	256	2048	103	1	485356.0	0.296875	0.038099	484629.696838	0.015625	0.037911	485356.0	1	485356.0	1	565886.0	1	485356.0	1	485356.0	1	565886.0	1	-999.0	-999
88556409	256	2048	103	1	490711.0	0.109375	0.039262	490711.0	0.0	0.039262	494080.0	1	494080.0	1	560706.0	1	494080.0	1	494080.0	1	560706.0	1	-999.0	-999
25731843	256	2048	103	1	492342.0	0.46875	0.03465	485640.249864	0.015625	0.03443	498143.0	1	498143.0	2	498143.0	2	498143.0	1	498143.0	2	498143.0	2	-999.0	-999
42337159	256	2048	103	1	501051.0	0.28125	0.040887	500572.818134	0.03125	0.040984	503203.0	1	503203.0	1	641309.0	1	503203.0	1	503203.0	1	641309.0	1	-999.0	-999
06651959	512	2048	11	1	1905766.0	0.0625	0.080701	1905766.0	0.015625	0.080743	1905766.0	1	1913960.0	1	1913960.0	1	1905766.0	1	1913960.0	1	1913960.0	1	2100637.0	3
06702380	512	2048	11	1	2002759.0	0.0625	0.08513	2002752.711864	0.0	0.08512	2002759.0	1	2002759.0	1	2002759.0	1	2002759.0	1	2002759.0	1	2002759.0	1	2194810.0	7
06752801	512	2048	11	1	1738127.0	0.0625	0.080705	1737228.148718	0.015625	0.080647	1738127.0	1	1738127.0	1	1738127.0	1	1738127.0	1	1738127.0	1	1738127.0	1	1785508.0	27
06887257	512	2048	11	1	1803546.0	0.046875	0.084856	1802988.2	0.03125	0.085206	1803546.0	1	1803546.0	1	1803546.0	1	1803546.0	1	1803546.0	1	1803546.0	1	1987465.0	50
07055327	512	2048	11	1	1823030.0	0.046875	0.082471	1821442.099526	0.015625	0.082926	1823030.0	1	1823030.0	1	1823030.0	1	1823030.0	1	1823030.0	1	1823030.0	1	2074540.0	4
07088941	512	2048	11	1	1996612.0	0.0625	0.088973	1996603.703125	0.015625	0.088921	1996612.0	1	1996612.0	1	1996612.0	2	1996612.0	1	1996612.0	1	1996612.0	2	2104955.0	23
07206590	512	2048	11	1	1748275.0	0.0625	0.078477	1748275.0	0.0	0.078463	1748275.0	1	1748275.0	1	1748275.0	1	1748275.0	1	1748275.0	1	1748275.0	1	1844190.0	7
07273818	512	2048	11	1	1860071.0	0.03125	0.083557	1860071.0	0.0	0.083557	1860071.0	1	1860071.0	1	1860071.0	2	1860071.0	1	1860071.0	1	1860071.0	2	1908083.0	130
07677186	512	2048	11	1	1867673.0	0.0625	0.083002	1865989.134726	0.015625	0.082686	1867673.0	1	1867673.0	1	1932980.0	1	1867673.0	1	1867673.0	1	1932980.0	1	2001598.0	3
07727607	512	2048	11	1	2053847.0	0.125	0.090417	2053742.0	0.015625	0.090376	2054412.0	1	2054412.0	1	2107069.0	2	2054412.0	1	2054412.0	1	2107069.0	2	2158949.0	4
07778028	512	2048	11	1	2099009.0	0.078125	0.084181	2096339.778797	0.015625	0.083796	2099009.0	1	2099009.0	1	2099009.0	1	2099009.0	1	2099009.0	1	2099009.0	1	2197954.0	1
07811642	512	2048	11	1	1865459.0	0.09375	0.086358	1863691.0	0.015625	0.085534	1865459.0	1	1865459.0	1	1865459.0	1	1865459.0	1	1865459.0	1	1865459.0	1	1937642.0	5
07862063	512	2048	11	1	1861238.0	0.078125	0.085448	1856563.39726	0.0	0.085609	1861238.0	1	1861238.0	1	1861238.0	1	1861238.0	1	1861238.0	1	1861238.0	1	1903581.0	121
08248624	512	2048	11	1	1872686.0	0.125	0.08087	1872686.0	0.0	0.080499	1872686.0	1	1872686.0	1	1872686.0	1	1872686.0	1	1872686.0	1	1872686.0	1	2081328.0	3
08315852	512	2048	11	1	1892596.0	0.09375	0.083383	1890583.298289	0.015625	0.08346	1892596.0	1	1892596.0	1	1892596.0	1	1892596.0	1	1892596.0	1	1892596.0	1	2108002.0	1
08349466	512	2048	11	1	1773733.0	0.078125	0.080408	1773733.0	0.03125	0.080393	1801908.0	1	1801908.0	1	1821678.0	1	1801908.0	1	1801908.0	1	1821678.0	1	1829461.0	4
08399887	512	2048	11	1	1687331.0	0.203125	0.077582	1686954.0	0.0	0.078336	1687331.0	1	1687331.0	1	1687331.0	1	1687331.0	1	1687331.0	1	1687331.0	1	1752203.0	46
08567957	512	2048	11	1	1969285.0	0.203125	0.093137	1962717.322591	0.03125	0.094168	1972896.0	1	1972896.0	1	1972896.0	1	1972896.0	1	1972896.0	1	1972896.0	1	2179153.0	2
08601571	512	2048	11	1	2072053.0	0.09375	0.085979	2070446.892377	0.046875	0.085763	2072053.0	1	2072053.0	1	2072053.0	1	2072053.0	1	2072053.0	1	2072053.0	1	2238512.0	15
08668799	512	2048	11	1	1671031.0	0.109375	0.078276	1661296.02008	0.0	0.077633	1671031.0	1	1671031.0	1	1671031.0	1	1671031.0	1	1671031.0	1	1671031.0	1	1731712.0	7
14793921	512	2048	11	1	1693218.0	0.25	0.081205	1690876.796992	0.015625	0.080963	1697519.0	1	1697519.0	1	1693218.0	1	1697519.0	1	1697519.0	1	1693218.0	1	1711694.0	8
14844342	512	2048	11	1	2070543.0	0.09375	0.0859	2070543.0	0.015625	0.085945	2088507.0	1	2088507.0	1	2088507.0	1	2088507.0	1	2088507.0	1	2088507.0	1	2336885.0	1
14877956	512	2048	11	1	2006283.0	0.125	0.081864	2006283.0	0.015625	0.081864	2006283.0	1	2006283.0	1	2006283.0	1	2006283.0	1	2006283.0	1	2006283.0	1	2153094.0	36
15029219	512	2048	11	1	1772549.0	0.109375	0.081565	1772302.267352	0.0	0.081295	1772549.0	1	1772549.0	1	1772549.0	1	1772549.0	1	1772549.0	1	1772549.0	1	1841189.0	3
15062833	512	2048	11	1	1727725.0	0.140625	0.080505	1727725.0	0.015625	0.080413	1727725.0	1	1727725.0	1	1727725.0	1	1727725.0	1	1727725.0	1	1727725.0	1	1803676.0	5
15113254	512	2048	11	1	1747866.0	0.046875	0.08051	1746705.75	0.0	0.080055	1747866.0	1	1747866.0	2	1797988.0	2	1747866.0	1	1747866.0	2	1797988.0	2	1807768.0	42
15264517	512	2048	11	1	2021441.0	0.15625	0.082858	2020399.271845	0.015625	0.08332	2021441.0	1	2021441.0	1	2049778.0	1	2021441.0	1	2021441.0	1	2049778.0	1	2113383.0	1
15314938	512	2048	11	1	1747786.0	0.09375	0.077511	1746794.288288	0.015625	0.077472	1752358.0	1	1752358.0	1	1752358.0	1	1752358.0	1	1752358.0	1	1752358.0	1	1860059.0	2
15348552	512	2048	11	1	1675795.0	0.09375	0.075485	1675795.0	0.015625	0.075455	1675795.0	1	1675795.0	1	1675795.0	1	1675795.0	1	1675795.0	1	1675795.0	1	1749678.0	4
15382166	512	2048	11	1	1834933.0	0.0625	0.076718	1834933.0	0.0	0.07692	1834933.0	1	1834933.0	2	1886334.0	2	1834933.0	1	1834933.0	2	1886334.0	2	1887833.0	10
15466201	512	2048	11	1	1651748.0	0.078125	0.079436	1651748.0	0.015625	0.079436	1651748.0	1	1651748.0	1	1651748.0	1	1651748.0	1	1651748.0	1	1651748.0	1	1717181.0	23
15583850	512	2048	11	1	1800336.0	0.203125	0.087036	1783210.532258	0.0	0.086105	1800336.0	1	1802341.0	1	1802341.0	1	1800336.0	1	1802341.0	1	1802341.0	1	1931790.0	7
15651078	512	2048	11	1	1958490.0	0.109375	0.088773	1956915.0	0.015625	0.089025	1958490.0	1	1958490.0	1	1958490.0	1	1958490.0	1	1958490.0	1	1958490.0	1	2177156.0	15
02810530	512	2048	11	1	1790712.0	0.125	0.08616	1788833.256937	0.015625	0.085798	1790712.0	1	1790712.0	1	1790712.0	1	1790712.0	1	1790712.0	1	1790712.0	1	1863235.0	7
02860951	512	2048	11	1	1775763.0	0.3125	0.080709	1765118.030681	0.0	0.079504	1775763.0	1	1775763.0	1	1775763.0	1	1775763.0	1	1775763.0	1	1775763.0	1	1972847.0	8
02911372	512	2048	11	1	1834839.0	0.109375	0.083746	1834839.0	0.015625	0.083544	1834839.0	1	1834839.0	1	1834839.0	1	1834839.0	1	1834839.0	1	1834839.0	1	1879181.0	23
03012214	512	2048	11	1	1837430.0	0.109375	0.081001	1835746.544335	0.0	0.081362	1837430.0	1	1837430.0	1	1837430.0	1	1837430.0	1	1837430.0	1	1837430.0	1	1941106.0	107
03348354	512	2048	11	1	1836777.0	0.09375	0.085188	1835113.407008	0.0	0.085204	1836777.0	1	1836777.0	1	1836777.0	1	1836777.0	1	1836777.0	1	1836777.0	1	1981561.0	69
03583652	512	2048	11	1	1832454.0	0.09375	0.088464	1821491.189189	0.015625	0.088065	1832454.0	354	1832454.0	199	1837054.0	29	1832454.0	269	1832454.0	199	1837054.0	29	2092218.0	26
54710546	512	2048	11	1	1865745.0	0.140625	0.083158	1840518.236842	0.03125	0.082378	1865745.0	614	1865745.0	5	1865745.0	5	1865745.0	614	1865745.0	5	1865745.0	5	1875597.0	33
58391279	512	2048	11	1	2044129.0	0.078125	0.083691	2044129.0	0.015625	0.083846	2044129.0	1	2074541.0	1	2078732.0	1	2044851.0	1	2074541.0	1	2078732.0	1	2124962.0	17
58475314	512	2048	11	1	1796441.0	0.140625	0.082552	1796420.537143	0.0	0.082393	1797730.0	1	1797730.0	1	1797730.0	1	1797730.0	1	1797730.0	1	1797730.0	1	1972902.0	6
58525735	512	2048	11	1	1911563.0	0.140625	0.088302	1908745.297068	0.015625	0.087279	1911563.0	1	1916718.0	1	1916718.0	1	1911563.0	1	1916718.0	1	1916718.0	1	2003188.0	7
58576156	512	2048	11	1	1811641.0	0.125	0.078904	1807804.961276	0.0	0.078699	1811641.0	1	1811641.0	1	1811641.0	3	1811641.0	1	1811641.0	1	1811641.0	3	2024331.0	4
06760175	512	2048	11	1	1825271.0	0.109375	0.085163	1825271.0	0.015625	0.085067	1836028.0	1	1836028.0	1	1836028.0	1	1836028.0	1	1836028.0	1	1836028.0	1	1959686.0	33
06894631	512	2048	11	1	1941681.0	0.125	0.084737	1941681.0	0.0	0.084786	1941681.0	1	1941681.0	1	1941681.0	1	1941681.0	1	1941681.0	1	1941681.0	1	1966511.0	3
06928245	512	2048	11	1	1873877.0	0.078125	0.086514	1873501.753165	0.015625	0.086332	1873877.0	1	1873877.0	1	1873877.0	2	1873877.0	1	1873877.0	1	1873877.0	2	1940463.0	13
07012280	512	2048	11	1	1644179.0	0.078125	0.080494	1644179.0	0.015625	0.080452	1644179.0	1	1644179.0	1	1644179.0	3	1644179.0	1	1644179.0	1	1644179.0	3	1683242.0	32
07163543	512	2048	11	1	1921676.0	0.125	0.084193	1921676.0	0.015625	0.084129	1921676.0	1	1921676.0	1	1921676.0	1	1921676.0	1	1921676.0	1	1921676.0	1	2109903.0	3
07197157	512	2048	11	1	1780139.0	0.109375	0.08467	1779332.544	0.015625	0.084282	1780139.0	1	1780139.0	1	1780139.0	1	1780139.0	1	1780139.0	1	1780139.0	1	1797609.0	42
07348420	512	2048	11	1	2031519.0	0.171875	0.085563	2029601.151659	0.015625	0.084752	2031519.0	1	2031519.0	1	2031519.0	1	2031519.0	1	2031519.0	1	2031519.0	1	2156287.0	26
07449262	512	2048	11	1	1873850.0	0.0625	0.092945	1873850.0	0.015625	0.092945	1873850.0	1	1873850.0	1	1873850.0	1	1873850.0	1	1873850.0	1	1873850.0	1	1992386.0	22
07550104	512	2048	11	1	1893170.0	0.09375	0.082605	1893170.0	0.0	0.082519	1893170.0	1	1893170.0	1	1893170.0	1	1893170.0	1	1893170.0	1	1893170.0	1	1997454.0	14
07617332	512	2048	11	1	1837924.0	0.09375	0.081999	1837924.0	0.015625	0.082013	1837924.0	1	1837924.0	1	1844424.0	1	1837924.0	1	1837924.0	1	1844424.0	1	1910591.0	13
07684560	512	2048	11	1	1855772.0	0.15625	0.084262	1855675.895367	0.0	0.084036	1855772.0	1	1855772.0	1	1855772.0	1	1855772.0	1	1855772.0	1	1855772.0	1	1901673.0	29
07802209	512	2048	11	1	1655710.0	0.109375	0.076768	1655710.0	0.015625	0.076768	1655710.0	1	1655710.0	1	1655710.0	1	1655710.0	1	1655710.0	1	1655710.0	1	1743032.0	14
07869437	512	2048	11	1	1874938.0	0.09375	0.080275	1874938.0	0.015625	0.080207	1889490.0	1	1889490.0	1	1889490.0	2	1889490.0	1	1889490.0	1	1889490.0	2	2091299.0	4
07919858	512	2048	11	1	2042024.0	0.109375	0.085479	2042024.0	0.015625	0.085479	2042024.0	1	2077792.0	1	2077792.0	1	2042024.0	1	2077792.0	1	2077792.0	1	2164651.0	6
07970279	512	2048	11	1	1782398.0	0.09375	0.082357	1782376.0	0.015625	0.082398	1782398.0	1	1782398.0	1	1782398.0	1	1782398.0	1	1782398.0	1	1782398.0	1	1935055.0	46
08121542	512	2048	11	1	1982924.0	0.078125	0.085584	1982529.902703	0.015625	0.085677	1982924.0	1	1982924.0	1	1982924.0	1	1982924.0	1	1982924.0	1	1982924.0	1	2216265.0	5
02631862	512	2048	21	1	1671457.0	0.15625	0.077384	1664939.791258	0.015625	0.077683	1671457.0	1	1671457.0	1	1671457.0	1	1671457.0	1	1671457.0	1	1671457.0	1	1848122.0	847
03862742	512	2048	21	1	1961193.0	0.09375	0.083363	1961193.0	0.015625	0.083363	1961193.0	1	1961193.0	1	2008719.0	2	1961193.0	1	1961193.0	1	2008719.0	2	2327423.0	116
03886286	512	2048	21	1	1740423.0	0.15625	0.081377	1733918.265925	0.015625	0.080829	1740423.0	1	1740423.0	1	1774945.0	2	1740423.0	1	1740423.0	1	1774945.0	2	1928912.0	168
49250910	512	2048	21	1	1866928.0	0.125	0.079094	1866002.985132	0.0	0.078943	1866928.0	1	1866928.0	1	1882007.0	2	1866928.0	1	1866928.0	1	1882007.0	2	2036394.0	108
71471827	512	2048	21	1	1821235.0	0.21875	0.079775	1814999.104545	0.015625	0.079076	1821235.0	1	1821235.0	1	1821235.0	1	1821235.0	1	1821235.0	1	1821235.0	1	-999.0	-999
72696256	512	2048	21	1	1981235.0	0.125	0.090681	1979543.463974	0.03125	0.090999	1981235.0	1	1981235.0	1	1999996.0	1	1981235.0	1	1981235.0	1	1999996.0	1	2105359.0	25
96942752	512	2048	21	1	1874358.0	0.0625	0.087083	1874358.0	0.015625	0.087259	1884308.0	1	1884308.0	1	1874358.0	2	1884308.0	1	1884308.0	1	1874358.0	2	2079828.0	36
97113000	512	2048	21	1	1839914.0	0.234375	0.084898	1828401.100814	0.015625	0.084251	1839914.0	1	1839914.0	1	1839914.0	1	1839914.0	1	1839914.0	1	1839914.0	1	2150476.0	85
97265999	512	2048	21	1	1932416.0	0.203125	0.084199	1926348.98005	0.0	0.083731	1936790.0	1	2034916.0	1	2034916.0	1	1936790.0	1	2034916.0	1	2034916.0	1	2258552.0	160
99647089	512	2048	21	1	2099947.0	0.109375	0.081786	2097325.602817	0.03125	0.082542	2125696.0	1	2135180.0	2	2256162.0	2	2125696.0	1	2135180.0	2	2256162.0	2	2266392.0	96
53679373	512	2048	21	1	1875720.0	0.25	0.08002	1856769.34503	0.015625	0.078899	1875720.0	306	1875720.0	64	1876190.0	3	1875720.0	306	1875720.0	64	1876190.0	3	1983335.0	54
30537562	512	2048	21	1	1865115.0	0.078125	0.08227	1865115.0	0.015625	0.082286	1865115.0	1	1865115.0	2	1865115.0	2	1865115.0	1	1865115.0	2	1865115.0	2	2093383.0	280
77065447	512	2048	21	1	1895891.0	0.140625	0.078861	1892393.566802	0.015625	0.079899	1895891.0	1	1918932.0	1	1938259.0	3	1895891.0	1	1918932.0	1	1938259.0	3	2159716.0	11
07468722	512	2048	21	1	1844782.0	0.078125	0.082944	1831365.525687	0.015625	0.082879	1854138.0	527	1854138.0	107	1854138.0	2	1854138.0	527	1854138.0	107	1854138.0	2	2001765.0	174
97781594	512	2048	21	1	1855538.0	0.109375	0.085474	1847830.87688	0.015625	0.085155	1855538.0	578	1855538.0	41	1868990.0	8	1855538.0	41	1855538.0	41	1868990.0	8	2019740.0	353
98590023	512	2048	21	1	1763445.0	0.0625	0.078549	1763426.622459	0.015625	0.078586	1763445.0	1	1763445.0	1	1780206.0	1	1763445.0	1	1763445.0	1	1780206.0	1	1839393.0	355
00954352	512	2048	21	1	1894444.0	0.09375	0.081964	1894004.940916	0.015625	0.081898	1894444.0	1	1894444.0	1	1894444.0	1	1894444.0	1	1894444.0	1	1894444.0	1	2124357.0	6
20489839	512	2048	21	1	1969802.0	0.078125	0.085336	1940289.082687	0.015625	0.084521	1969802.0	611	1969802.0	96	1969802.0	40	1969802.0	611	1969802.0	96	1969802.0	40	2084346.0	236
68134270	512	2048	21	1	1801764.0	0.21875	0.079177	1793239.233456	0.015625	0.07888	1801764.0	1	1801764.0	1	1801764.0	1	1801764.0	1	1801764.0	1	1801764.0	1	-999.0	-999
13091012	512	2048	21	1	1899231.0	0.140625	0.081476	1898195.401734	0.0	0.081925	1899231.0	1	1940628.0	1	1962795.0	1	1899231.0	1	1940628.0	1	1962795.0	1	2136117.0	181
28732419	512	2048	21	1	1736467.0	0.1875	0.07954	1734472.006158	0.046875	0.079746	1736467.0	1	1739853.0	1	1753295.0	4	1736467.0	1	1739853.0	1	1753295.0	4	1931127.0	135
29270243	512	2048	21	1	1977219.0	0.125	0.080331	1976599.877698	0.03125	0.081053	1977219.0	1	1977219.0	1	1977219.0	1	1977219.0	1	1977219.0	1	1977219.0	1	2251450.0	8
29337471	512	2048	21	1	1785618.0	0.15625	0.078352	1785618.0	0.03125	0.078352	1785618.0	1	1785618.0	1	1785618.0	1	1785618.0	1	1785618.0	1	1785618.0	1	1934322.0	37
29505541	512	2048	21	1	2005881.0	0.140625	0.08926	2000898.27027	0.03125	0.088353	2005881.0	1	2005881.0	1	2005881.0	2	2005881.0	1	2005881.0	1	2005881.0	2	-999.0	-999
33018204	512	2048	21	1	1956031.0	0.125	0.078236	1953722.13624	0.046875	0.07879	1956031.0	1	2027987.0	1	2027987.0	1	1956031.0	1	2027987.0	1	2027987.0	1	-999.0	-999
36480446	512	2048	21	1	1851015.0	0.296875	0.087945	1827294.585594	0.03125	0.084679	-999.0	-999	1851198.0	129	1882794.0	3	-999.0	-999	1851198.0	129	1882794.0	3	1969259.0	125
44749490	512	2048	21	1	1976798.0	0.109375	0.089238	1976798.0	0.03125	0.089416	1977203.0	1	1977203.0	1	1977203.0	1	1977203.0	1	1977203.0	1	1977203.0	1	2370283.0	20
44867139	512	2048	21	1	1940523.0	0.09375	0.081959	1939314.752	0.046875	0.081837	1940975.0	1	1940975.0	1	1950548.0	1	1940975.0	1	1940975.0	1	1950548.0	1	1952889.0	140
45404963	512	2048	21	1	1917178.0	0.140625	0.077891	1895963.879301	0.03125	0.077836	1917178.0	1	1917178.0	1	1917178.0	3	1917178.0	1	1917178.0	1	1917178.0	3	2229995.0	758
49001661	512	2048	21	1	1919315.0	0.25	0.083216	1908808.9379	0.015625	0.083686	1919315.0	1	1919315.0	1	1978388.0	2	1919315.0	1	1919315.0	1	1978388.0	2	2093993.0	106
49539485	512	2048	21	1	1739623.0	0.234375	0.080764	1739623.0	0.015625	0.080764	1747824.0	1	1747824.0	1	1802540.0	1	1747824.0	1	1747824.0	1	1802540.0	1	1900115.0	52
49842011	512	2048	21	1	2090765.0	0.125	0.088623	2090529.634033	0.0625	0.088317	2090765.0	1	2090765.0	1	2090765.0	1	2090765.0	1	2090765.0	1	2090765.0	1	2185276.0	436
51774816	512	2048	21	1	1739969.0	0.15625	0.077488	1739969.0	0.046875	0.077423	1741427.0	1	1741427.0	1	1741427.0	1	1741427.0	1	1741427.0	1	1741427.0	1	1937302.0	45
52010114	512	2048	21	1	1940644.0	0.34375	0.084993	1940342.603491	0.015625	0.084993	1940644.0	1	1940644.0	1	2040988.0	1	1940644.0	1	1940644.0	1	2040988.0	1	2197005.0	17
52127763	512	2048	21	1	1936493.0	0.140625	0.083485	1936493.0	0.015625	0.083507	1936603.0	1	1936603.0	1	1936603.0	1	1936603.0	1	1936603.0	1	1936603.0	1	1996481.0	912
57321126	512	2048	21	1	1906386.0	0.453125	0.080421	1906243.0	0.046875	0.08064	1906386.0	1	1906386.0	1	1978793.0	1	1906386.0	1	1906386.0	1	1978793.0	1	2189389.0	19
57522810	512	2048	21	1	1727923.0	0.203125	0.082098	1725966.421428	0.03125	0.082978	1727923.0	1	1727923.0	1	1727923.0	1	1727923.0	1	1727923.0	1	1727923.0	1	1927283.0	9
57674073	512	2048	21	1	2024428.0	0.375	0.080281	2021529.248408	0.015625	0.079967	2024428.0	1	2024428.0	1	2024428.0	1	2024428.0	1	2024428.0	1	2024428.0	1	2105028.0	395
62518554	512	2048	21	1	1812364.0	0.140625	0.080898	1807334.3567	0.015625	0.080033	1832186.0	1	1832186.0	1	1832186.0	1	1832186.0	1	1832186.0	1	1832186.0	1	2160437.0	34
62686624	512	2048	21	1	1969254.0	0.15625	0.084725	1968166.195817	0.015625	0.084308	1969254.0	1	1969254.0	1	1972629.0	1	1969254.0	1	1969254.0	1	1972629.0	1	2159425.0	15
92858238	512	2048	21	1	1696175.0	0.21875	0.086265	1692068.595687	0.0	0.086471	1696175.0	1	1696175.0	2	1696175.0	2	1696175.0	1	1696175.0	2	1696175.0	2	2008463.0	229
68288055	512	2048	21	1	1736197.0	0.15625	0.07753	1736197.0	0.015625	0.077531	1747504.0	1	1747504.0	1	1764103.0	2	1747504.0	1	1747504.0	1	1764103.0	2	1749839.0	94
72036016	512	2048	21	1	1751234.0	0.359375	0.081847	1748473.233624	0.03125	0.081867	1756025.0	1	1788974.0	1	1819212.0	1	1756025.0	1	1788974.0	1	1819212.0	1	1937127.0	27
76152080	512	2048	21	1	1752804.0	1.8125	0.077834	1746941.61515	0.03125	0.077337	1755070.0	1	1755070.0	1	1755070.0	1	1755070.0	1	1755070.0	1	1755070.0	1	-999.0	-999
93883465	512	2048	21	1	1795713.0	0.109375	0.078563	1795713.0	0.015625	0.078588	1795713.0	1	1795713.0	1	1855656.0	2	1795713.0	1	1795713.0	1	1855656.0	2	2118715.0	84
76000817	512	2048	21	1	1813294.0	0.28125	0.082045	1813191.637363	0.015625	0.081742	1813294.0	1	1813294.0	1	1813294.0	1	1813294.0	1	1813294.0	1	1813294.0	1	2120849.0	6
15228356	512	2048	21	1	1832240.0	0.171875	0.085995	1829792.437788	0.03125	0.086183	1832240.0	1	1832240.0	1	1832240.0	1	1832240.0	1	1832240.0	1	1832240.0	1	1931718.0	90
67246021	512	2048	21	1	1832660.0	0.25	0.084061	1823183.337346	0.046875	0.083958	1834746.0	1	1834746.0	1	1841501.0	1	1834746.0	1	1834746.0	1	1841501.0	1	1966451.0	34
26438625	512	2048	21	1	1834706.0	0.296875	0.082704	1817280.557482	0.046875	0.083132	1837967.0	1	1837967.0	1	1837967.0	1	1837967.0	1	1837967.0	1	1837967.0	1	1916808.0	138
89143891	512	2048	21	1	1843306.0	0.125	0.083094	1842905.040816	0.015625	0.082821	1843306.0	1	1843306.0	1	1843306.0	2	1843306.0	1	1843306.0	1	1843306.0	2	1955569.0	172
24337750	512	2048	21	1	1843841.0	0.484375	0.082715	1818859.58605	0.015625	0.081722	1843841.0	103	1843841.0	103	1860867.0	11	1843841.0	103	1843841.0	103	1860867.0	11	1994635.0	18
90051469	512	2048	21	1	1846364.0	0.265625	0.077344	1837534.555144	0.0	0.077429	1846364.0	1	1846364.0	1	1853476.0	1	1846364.0	1	1846364.0	1	1853476.0	1	2231034.0	2
68725037	512	2048	21	1	1847846.0	0.140625	0.085811	1834988.475397	0.015625	0.087035	1847846.0	1	1847846.0	1	1847846.0	1	1847846.0	1	1847846.0	1	1847846.0	1	2109051.0	86
27245361	512	2048	21	1	1850246.0	0.109375	0.078658	1846930.727273	0.015625	0.078563	1850246.0	1	1850246.0	1	1890914.0	6	1850246.0	1	1850246.0	1	1890914.0	6	-999.0	-999
15883829	512	2048	21	1	1852952.0	0.21875	0.086199	1850041.407994	0.046875	0.08602	1852952.0	1	1852952.0	1	1852952.0	1	1852952.0	1	1852952.0	1	1852952.0	1	2131594.0	228
86622841	512	2048	21	1	1855091.0	0.25	0.086292	1853998.340659	0.03125	0.086362	1855091.0	1	1855091.0	1	1855091.0	1	1855091.0	1	1855091.0	1	1855091.0	1	1989642.0	277
66809039	512	2048	21	1	1857048.0	0.4375	0.08447	1854527.750977	0.046875	0.085525	1857048.0	1	1870115.0	1	1870115.0	1	1857048.0	1	1870115.0	1	1870115.0	1	1918136.0	97
67430898	512	2048	21	1	1866052.0	0.25	0.083069	1863109.470037	0.0	0.083219	1866052.0	1	1866052.0	1	1921192.0	2	1866052.0	1	1866052.0	1	1921192.0	2	2196782.0	201
90118697	512	2048	21	1	1869643.0	0.25	0.081212	1863648.677898	0.03125	0.082585	1879393.0	1	1879393.0	1	1879393.0	1	1879393.0	1	1879393.0	1	1879393.0	1	2030614.0	80
18203195	512	2048	21	1	1888494.0	0.09375	0.083227	1885128.140351	0.03125	0.082307	1888494.0	1	1888494.0	1	1888494.0	2	1888494.0	1	1888494.0	1	1888494.0	2	-999.0	-999
11576410	512	2048	52	1	1893938.0	0.171875	0.078034	1888945.470201	0.015625	0.078488	1894731.0	1	1894731.0	2	1990389.0	2	1894731.0	1	1894731.0	2	1990389.0	2	-999.0	-999
14416793	512	2048	52	1	1970244.0	0.09375	0.082803	1960211.275716	0.015625	0.081666	1970244.0	1	2070063.0	1	2044724.0	2	1970244.0	1	2070063.0	1	2044724.0	2	-999.0	-999
17290790	512	2048	52	1	2133929.0	0.125	0.08848	2126472.522969	0.03125	0.088705	2137818.0	1	2156152.0	1	2163770.0	2	2137818.0	1	2156152.0	1	2163770.0	2	-999.0	-999
20131173	512	2048	52	1	1902691.0	0.125	0.08097	1898430.63038	0.015625	0.081247	1909057.0	1	1909057.0	1	1982320.0	4	1909057.0	1	1909057.0	1	1982320.0	4	-999.0	-999
23021977	512	2048	52	1	1830885.0	0.234375	0.085157	1814731.681173	0.03125	0.085271	1843394.0	1	1843394.0	1	1931069.0	3	1843394.0	1	1843394.0	1	1931069.0	3	-999.0	-999
25895974	512	2048	52	1	2068460.0	0.09375	0.084107	2062679.337662	0.015625	0.084602	2068460.0	1	2090654.0	1	2167569.0	1	2068460.0	1	2090654.0	1	2167569.0	1	-999.0	-999
28736357	512	2048	52	1	1834803.0	0.25	0.079567	1817977.671991	0.015625	0.078522	1838340.0	1	1917342.0	1	1988892.0	1	1838340.0	1	1917342.0	1	1988892.0	1	-999.0	-999
31593547	512	2048	52	1	1925668.0	0.15625	0.082485	1922631.53085	0.015625	0.0822	1926947.0	1	1931479.0	1	1954599.0	1	1926947.0	1	1931479.0	1	1954599.0	1	-999.0	-999
34551579	512	2048	52	1	1809050.0	0.28125	0.077865	1799813.443992	0.015625	0.078514	1809828.0	1	1809828.0	1	1809828.0	1	1809828.0	1	1809828.0	1	1809828.0	1	-999.0	-999
37459190	512	2048	52	1	1920418.0	0.109375	0.084755	1908434.911544	0.015625	0.086685	-999.0	-999	1920418.0	203	2104640.0	11	-999.0	-999	1920418.0	203	2104640.0	11	-999.0	-999
48383740	512	2048	52	1	1886047.0	0.15625	0.079631	1880723.486607	0.0	0.080108	1886047.0	1	1886047.0	1	1944306.0	1	1886047.0	1	1886047.0	1	1944306.0	1	-999.0	-999
51308158	512	2048	52	1	1777234.0	0.1875	0.080687	1776577.470405	0.03125	0.081092	1777234.0	1	1789459.0	1	1802041.0	1	1777234.0	1	1789459.0	1	1802041.0	1	-999.0	-999
54182155	512	2048	52	1	1853236.0	0.140625	0.081592	1830800.33952	0.0	0.08206	1853236.0	1	1853236.0	1	1870256.0	1	1853236.0	1	1853236.0	1	1870256.0	1	-999.0	-999
57056152	512	2048	52	1	2054662.0	0.109375	0.085384	2049862.033628	0.015625	0.086074	2054662.0	1	2054662.0	1	2204577.0	1	2054662.0	1	2054662.0	1	2204577.0	1	-999.0	-999
59913342	512	2048	52	1	1890320.0	0.09375	0.086456	1880733.444327	0.03125	0.087421	1890320.0	1	1901689.0	1	1908268.0	4	1890320.0	1	1901689.0	1	1908268.0	4	-999.0	-999
62753725	512	2048	52	1	1810572.0	0.09375	0.082436	1810410.320007	0.015625	0.082411	1812412.0	1	1812412.0	3	1834718.0	3	1812412.0	1	1812412.0	3	1834718.0	3	-999.0	-999
08719220	512	2048	52	1	1877474.0	0.140625	0.082664	1876519.935215	0.03125	0.082092	1877474.0	1	1877474.0	1	1885149.0	1	1877474.0	1	1877474.0	1	1885149.0	1	-999.0	-999
10746307	512	2048	52	1	1902396.0	0.125	0.082203	1895058.50248	0.0	0.082888	1902396.0	1	1902396.0	1	1902396.0	1	1902396.0	1	1902396.0	1	1902396.0	1	-999.0	-999
14695952	512	2048	52	1	1836938.0	0.234375	0.082276	1800706.391738	0.0	0.082313	1840137.0	2	1840137.0	2	1900657.0	6	1840137.0	2	1840137.0	2	1900657.0	6	-999.0	-999
72439554	512	2048	52	1	1937561.0	0.171875	0.08156	1936155.766886	0.015625	0.083026	1937561.0	1	1937561.0	3	1973128.0	4	1937561.0	1	1937561.0	3	1973128.0	4	-999.0	-999
13291739	512	2048	52	1	1891376.0	0.171875	0.087607	1887555.120656	0.0625	0.087004	1891376.0	1	1891376.0	1	1891376.0	1	1891376.0	1	1891376.0	1	1891376.0	1	-999.0	-999
18922084	512	2048	52	1	1767149.0	0.21875	0.083279	1759570.60087	0.0625	0.082973	1767149.0	1	1767149.0	1	1835891.0	2	1767149.0	1	1767149.0	1	1835891.0	2	-999.0	-999
24535622	512	2048	52	1	1689791.0	0.25	0.080094	1671932.232298	0.03125	0.080057	1689791.0	1	1689791.0	1	1689791.0	2	1689791.0	1	1689791.0	1	1689791.0	2	-999.0	-999
02501645	512	2048	52	1	1752652.0	0.171875	0.084625	1749143.859701	0.03125	0.08416	1789012.0	1	1789012.0	1	1840314.0	1	1789012.0	1	1789012.0	1	1840314.0	1	-999.0	-999
30115546	512	2048	52	1	1872508.0	0.40625	0.07828	1840243.643256	0.046875	0.078509	1873782.0	250	1873782.0	105	1880911.0	50	1873782.0	250	1873782.0	105	1880911.0	50	-999.0	-999
40199746	512	2048	52	1	1961755.0	0.125	0.083209	1955308.076807	0.03125	0.081256	1961755.0	1	1961755.0	1	1961755.0	5	1961755.0	1	1961755.0	1	1961755.0	5	-999.0	-999
41626690	512	2048	52	1	1807137.0	0.265625	0.081852	1803822.22298	0.0	0.081711	1807137.0	1	1807137.0	1	1807137.0	2	1807137.0	1	1807137.0	1	1807137.0	2	-999.0	-999
45425072	512	2048	52	1	1919535.0	0.234375	0.090423	1916210.293279	0.03125	0.090439	1919535.0	1	1919535.0	2	1965890.0	3	1919535.0	1	1919535.0	2	1965890.0	3	-999.0	-999
49710857	512	2048	52	1	2068524.0	0.171875	0.08508	2058018.463158	0.046875	0.084792	-999.0	-999	2084544.0	66	2089650.0	66	-999.0	-999	2084544.0	66	2089650.0	66	-999.0	-999
63089229	512	2048	52	1	1725281.0	0.34375	0.081073	1714039.776751	0.015625	0.080725	1739493.0	1	1748670.0	1	1817052.0	1	1739493.0	1	1748670.0	1	1817052.0	1	2144601.0	405
64769929	512	2048	52	1	1637535.0	0.3125	0.079676	1631332.427412	0.046875	0.080176	1637711.0	1	1637711.0	1	1637711.0	1	1637711.0	1	1637711.0	1	1637711.0	1	-999.0	-999
68870837	512	2048	52	1	1898632.0	0.203125	0.085968	1890366.888442	0.03125	0.084981	1927512.0	1	1927512.0	1	1954465.0	3	1927512.0	1	1927512.0	1	1954465.0	3	-999.0	-999
72803675	512	2048	52	1	1825896.0	0.234375	0.086666	1823234.961905	0.046875	0.086841	1825896.0	1	1825896.0	1	1888763.0	1	1825896.0	1	1825896.0	1	1888763.0	1	2342687.0	98
73173429	512	2048	52	1	2114095.0	0.34375	0.087016	2112381.65	0.03125	0.086478	2121170.0	1	2121170.0	1	2121170.0	1	2121170.0	1	2121170.0	1	2121170.0	1	-999.0	-999
76887776	512	2048	52	1	1920270.0	0.296875	0.085896	1918564.821053	0.0	0.08609	1920270.0	1	1920270.0	1	1920270.0	1	1920270.0	1	1920270.0	1	1920270.0	1	-999.0	-999
07762236	512	2048	52	1	2009584.0	0.203125	0.086694	2003334.507305	0.046875	0.086272	2009584.0	1	2009584.0	1	2009584.0	1	2009584.0	1	2009584.0	1	2009584.0	1	-999.0	-999
81106333	512	2048	52	1	1877806.0	0.21875	0.089759	1866941.297297	0.03125	0.08886	1877806.0	872	1877806.0	10	1925544.0	10	1877806.0	872	1877806.0	10	1925544.0	10	-999.0	-999
91224147	512	2048	52	1	1998175.0	0.203125	0.087174	1998101.7	0.03125	0.087182	1998175.0	1	1998175.0	1	1998175.0	1	1998175.0	1	1998175.0	1	1998175.0	1	-999.0	-999
97022562	512	2048	52	1	1842091.0	0.171875	0.082793	1840949.559138	0.015625	0.082484	1842091.0	1	1842091.0	1	1862067.0	3	1842091.0	1	1842091.0	1	1862067.0	3	-999.0	-999
62770659	512	2048	52	1	1742854.0	0.140625	0.080815	1740503.0	0.0	0.081502	1742854.0	1	1742854.0	1	1742854.0	3	1742854.0	1	1742854.0	1	1742854.0	3	-999.0	-999
12546900	512	2048	52	1	1688849.0	0.609375	0.079586	1684935.584965	0.03125	0.079081	1694015.0	1	1694015.0	2	1700335.0	2	1694015.0	1	1694015.0	2	1700335.0	2	2190350.0	76
99116455	512	2048	52	1	1714902.0	0.359375	0.081728	1712560.022562	0.0625	0.081566	1732669.0	1	1732669.0	1	1732669.0	1	1732669.0	1	1732669.0	1	1732669.0	1	-999.0	-999
15873035	512	2048	52	1	1777406.0	0.140625	0.081639	1776928.774436	0.046875	0.081473	1806289.0	1	1835463.0	1	1842035.0	1	1806289.0	1	1835463.0	1	1842035.0	1	-999.0	-999
13857846	512	2048	52	1	1786946.0	1.171875	0.085503	1779759.008446	0.03125	0.085141	1805427.0	1	1805427.0	2	1805427.0	2	1805427.0	1	1805427.0	2	1805427.0	2	-999.0	-999
88107870	512	2048	52	1	1793233.0	0.234375	0.08197	1785157.243028	0.015625	0.081303	1794441.0	1	1794441.0	1	1922310.0	5	1794441.0	1	1794441.0	1	1922310.0	5	-999.0	-999
05084592	512	2048	52	1	1799565.0	0.140625	0.083325	1794546.0	0.03125	0.083798	1799565.0	1	1846608.0	1	1855181.0	2	1799565.0	1	1846608.0	1	1855181.0	2	2189813.0	288
11587250	512	2048	52	1	1808101.0	0.296875	0.079234	1805215.348148	0.015625	0.079348	1808346.0	1	1808346.0	1	1821915.0	1	1808346.0	1	1808346.0	1	1821915.0	1	-999.0	-999
59554428	512	2048	52	1	1827694.0	0.265625	0.080126	1816470.599987	0.078125	0.079913	1827694.0	1	1827694.0	1	1947679.0	1	1827694.0	1	1827694.0	1	1947679.0	1	-999.0	-999
20142013	512	2048	52	1	1838680.0	0.296875	0.083266	1824810.160086	0.03125	0.082596	-999.0	-999	1843902.0	211	1843902.0	140	1843902.0	988	1843902.0	211	1843902.0	140	-999.0	-999
06261082	512	2048	52	1	1843449.0	0.171875	0.079545	1816291.536113	0.046875	0.07804	1843449.0	1	1843449.0	1	1843449.0	10	1843449.0	1	1843449.0	1	1843449.0	10	-999.0	-999
71268907	512	2048	52	1	1851957.0	0.203125	0.079718	1848999.154934	0.03125	0.080515	1851957.0	1	1851957.0	1	1925941.0	3	1851957.0	1	1851957.0	1	1925941.0	3	-999.0	-999
39974273	512	2048	52	1	1881308.0	0.34375	0.084715	1877635.721156	0.015625	0.084386	1881308.0	1	1881308.0	1	1969739.0	5	1881308.0	1	1881308.0	1	1969739.0	5	-999.0	-999
07419114	512	2048	52	1	1903541.0	0.171875	0.081109	1900741.152446	0.015625	0.081616	1903541.0	1	1909666.0	2	1926856.0	2	1903541.0	1	1909666.0	2	1926856.0	2	-999.0	-999
75351357	512	2048	52	1	1922466.0	0.234375	0.084847	1910846.693694	0.015625	0.084202	-999.0	-999	1923359.0	66	1935784.0	6	-999.0	-999	1923359.0	66	1935784.0	6	-999.0	-999
83504403	512	2048	52	1	1968764.0	0.328125	0.083054	1959312.679396	0.03125	0.083091	1968764.0	1	1981047.0	3	1981047.0	3	1968764.0	1	1981047.0	3	1981047.0	3	-999.0	-999
87538083	512	2048	52	1	1971269.0	0.28125	0.084722	1964134.992063	0.015625	0.084011	1971269.0	1	1971269.0	1	1971269.0	4	1971269.0	1	1971269.0	1	1971269.0	4	2152000.0	448
48293738	512	2048	52	1	1977023.0	0.1875	0.075049	1972005.012594	0.015625	0.074848	1977388.0	1	1977388.0	1	1977388.0	2	1977388.0	1	1977388.0	1	1977388.0	2	-999.0	-999
89386853	512	2048	52	1	1978564.0	0.234375	0.082168	1975570.276134	0.03125	0.082869	1978564.0	1	1978564.0	1	1978564.0	1	1978564.0	1	1978564.0	1	1978564.0	1	-999.0	-999
75302587	512	2048	52	1	1988352.0	0.4375	0.086112	1972989.66101	0.015625	0.085864	2003267.0	1	2003267.0	1	2021819.0	1	2003267.0	1	2003267.0	1	2021819.0	1	-999.0	-999
23639520	512	2048	52	1	1996322.0	0.28125	0.08905	1992306.070423	0.0625	0.089102	1996322.0	1	1996322.0	1	2006326.0	1	1996322.0	1	1996322.0	1	2006326.0	1	-999.0	-999
17856189	512	2048	103	1	1936437.0	0.359375	0.083887	1909076.655358	0.0	0.083799	1951120.0	1	1966855.0	1	2010130.0	3	1951120.0	1	1966855.0	1	2010130.0	3	-999.0	-999
29123130	512	2048	103	1	2015282.0	0.328125	0.081774	1985739.469637	0.015625	0.081774	2017759.0	125	2038220.0	24	2117881.0	9	2017759.0	24	2038220.0	24	2117881.0	9	-999.0	-999
30169321	512	2048	103	1	1872215.0	0.1875	0.081759	1864255.410138	0.015625	0.081594	1872215.0	1	1927791.0	1	1962158.0	1	1872215.0	1	1927791.0	1	1962158.0	1	-999.0	-999
49079281	512	2048	103	1	1961453.0	0.484375	0.076188	1918944.66303	0.03125	0.074576	-999.0	-999	1999693.0	293	2055285.0	117	1978019.0	851	1999693.0	293	2055285.0	117	-999.0	-999
52066202	512	2048	103	1	1728977.0	0.1875	0.080988	1717680.89119	0.015625	0.080919	1728977.0	1	2021379.0	2	1822548.0	6	1728977.0	1	2021379.0	2	1822548.0	6	-999.0	-999
63083865	512	2048	103	1	1752235.0	0.34375	0.081479	1727342.819178	0.0	0.080325	1771881.0	1	1787179.0	1	1918692.0	1	1771881.0	1	1787179.0	1	1918692.0	1	-999.0	-999
06517135	512	2048	103	1	1953157.0	0.28125	0.084462	1915103.973295	0.03125	0.082877	1957298.0	1	1982005.0	1	2037922.0	27	1957298.0	1	1982005.0	1	2037922.0	27	-999.0	-999
67812387	512	2048	103	1	2018213.0	0.203125	0.085619	2004806.154367	0.03125	0.085224	2025122.0	1	2060892.0	3	2079754.0	7	2025122.0	1	2060892.0	3	2079754.0	7	-999.0	-999
87922815	512	2048	103	1	1947700.0	0.4375	0.078211	1911896.861842	0.09375	0.076964	1949887.0	735	1949887.0	256	2016148.0	51	1949887.0	735	1949887.0	256	2016148.0	51	-999.0	-999
89740569	512	2048	103	1	1936752.0	0.203125	0.084823	1891402.118194	0.015625	0.083346	1945461.0	1	1945979.0	1	1985154.0	3	1945979.0	1	1945979.0	1	1985154.0	3	-999.0	-999
10991789	512	2048	103	1	2021228.0	0.328125	0.091335	1991245.891862	0.015625	0.089719	2022838.0	1	2027885.0	2	2082428.0	23	2022838.0	1	2027885.0	2	2082428.0	23	-999.0	-999
12340397	512	2048	103	1	1825904.0	0.25	0.080287	1818013.175626	0.015625	0.080136	1843372.0	1	1851478.0	6	1921282.0	6	1843372.0	1	1851478.0	6	1921282.0	6	-999.0	-999
13137042	512	2048	103	1	1974608.0	0.5625	0.07972	1934300.791746	0.046875	0.078983	2000983.0	376	2000983.0	127	2105024.0	445	2000983.0	127	2000983.0	127	2105024.0	445	-999.0	-999
26888902	512	2048	103	1	1851855.0	0.296875	0.081922	1816801.89524	0.03125	0.08108	1858072.0	876	1861175.0	227	1892934.0	87	1858072.0	876	1861175.0	227	1892934.0	87	-999.0	-999
04589380	512	2048	103	1	1968135.0	0.203125	0.082132	1945599.168943	0.03125	0.080781	1975126.0	1	1991247.0	2	2148235.0	22	1975126.0	1	1991247.0	2	2148235.0	22	-999.0	-999
48197791	512	2048	103	1	1781236.0	0.34375	0.079666	1757752.117724	0.015625	0.079142	1799389.0	1	1799389.0	1	1889408.0	1	1799389.0	1	1799389.0	1	1889408.0	1	-999.0	-999
58539668	512	2048	103	1	1708940.0	0.265625	0.07901	1699777.525528	0.03125	0.078914	1726043.0	1	1726043.0	1	1807406.0	1	1726043.0	1	1726043.0	1	1807406.0	1	-999.0	-999
63673295	512	2048	103	1	2101998.0	0.25	0.085115	2028039.060856	0.015625	0.086751	-999.0	-999	2229093.0	419	2177914.0	243	-999.0	-999	2229093.0	419	2177914.0	243	-999.0	-999
70080690	512	2048	103	1	1772243.0	0.265625	0.08477	1762413.309345	0.03125	0.084447	1774287.0	1	1774287.0	1	1774287.0	12	1774287.0	1	1774287.0	1	1774287.0	12	-999.0	-999
75239478	512	2048	103	1	1788218.0	0.15625	0.082302	1774443.550789	0.0	0.082289	1789307.0	1	1789307.0	1	1880707.0	1	1789307.0	1	1789307.0	1	1880707.0	1	-999.0	-999
10168348	512	2048	103	1	1788976.0	0.484375	0.081018	1767439.267425	0.09375	0.079934	1792300.0	1	1806601.0	1	1826415.0	12	1792300.0	1	1806601.0	1	1826415.0	12	-999.0	-999
14134800	512	2048	103	1	2162216.0	0.484375	0.082061	2132346.83204	0.03125	0.082453	2162239.0	1	2162216.0	1	2308778.0	24	2162216.0	1	2162216.0	1	2308778.0	24	-999.0	-999
18151673	512	2048	103	1	1934739.0	0.421875	0.086287	1910608.095535	0.015625	0.085677	1977685.0	1	2004163.0	1	2111451.0	1	1977685.0	1	2004163.0	1	2111451.0	1	-999.0	-999
22000476	512	2048	103	1	2033118.0	0.71875	0.084504	2002845.004696	0.03125	0.083425	2048002.0	1	2072498.0	1	2124955.0	4	2048002.0	1	2072498.0	1	2124955.0	4	-999.0	-999
25899700	512	2048	103	1	1870046.0	0.40625	0.081238	1855929.004254	0.03125	0.081781	1891523.0	1	1891523.0	1	2083548.0	1	1891523.0	1	1891523.0	1	2083548.0	1	-999.0	-999
29765310	512	2048	103	1	1980933.0	0.921875	0.08422	1952117.606566	0.03125	0.085224	1984882.0	1	1984882.0	1	2190919.0	8	1984882.0	1	1984882.0	1	2190919.0	8	-999.0	-999
33714955	512	2048	103	1	2029169.0	0.40625	0.084391	1999117.737899	0.046875	0.08559	2033737.0	1	2046035.0	1	2378310.0	16	2033737.0	1	2046035.0	1	2378310.0	16	-999.0	-999
37698214	512	2048	103	1	1953356.0	0.3125	0.079734	1947357.326823	0.046875	0.080039	1956025.0	1	1956025.0	4	2026271.0	8	1956025.0	1	1956025.0	4	2026271.0	8	-999.0	-999
41664666	512	2048	103	1	1855804.0	0.4375	0.087327	1845745.01083	0.03125	0.087088	1858953.0	1	1875235.0	1	1858953.0	4	1858953.0	1	1875235.0	1	1858953.0	4	-999.0	-999
45530276	512	2048	103	1	1761436.0	0.59375	0.079514	1713294.22769	0.03125	0.079215	1770944.0	448	1810652.0	3	1803522.0	60	1770944.0	448	1810652.0	3	1803522.0	60	-999.0	-999
04958178	512	2048	103	1	1814299.0	0.578125	0.086307	1789970.257656	0.0625	0.085664	1858102.0	135	1858102.0	2	1965088.0	27	1858102.0	135	1858102.0	2	1965088.0	27	-999.0	-999
53278303	512	2048	103	1	2022329.0	0.5	0.087915	2013717.753619	0.03125	0.085667	2066224.0	1	2066224.0	3	2122451.0	3	2066224.0	1	2066224.0	3	2122451.0	3	-999.0	-999
57177527	512	2048	103	1	1885714.0	0.921875	0.081551	1855431.987072	0.015625	0.080345	1885714.0	1	1885714.0	2	1912745.0	6	1885714.0	1	1885714.0	2	1912745.0	6	-999.0	-999
11763065	512	2048	103	1	1898027.0	0.546875	0.089265	1895325.92113	0.03125	0.090444	1904533.0	1	1936856.0	1	2042858.0	16	1904533.0	1	1936856.0	1	2042858.0	16	-999.0	-999
02838548	512	2048	103	1	1811695.0	0.328125	0.086029	1726832.835445	0.015625	0.083308	1812829.0	623	1812829.0	37	1852701.0	248	1812829.0	623	1812829.0	37	1852701.0	248	-999.0	-999
03278832	512	2048	103	1	2001664.0	0.5625	0.085392	1987504.724503	0.015625	0.085509	2009474.0	1	2009474.0	1	2097974.0	2	2009474.0	1	2009474.0	1	2097974.0	2	-999.0	-999
69594301	512	2048	103	1	2012097.0	0.421875	0.083554	1992966.778787	0.0625	0.083026	2012910.0	1	2012910.0	3	2142590.0	4	2012910.0	1	2012910.0	3	2142590.0	4	-999.0	-999
72821245	512	2048	103	1	1803674.0	0.171875	0.07601	1751097.228059	0.03125	0.075574	1803674.0	453	1803674.0	115	1881864.0	63	1803674.0	453	1803674.0	115	1881864.0	63	-999.0	-999
80048255	512	2048	103	1	1964078.0	0.265625	0.079757	1948203.542524	0.0	0.080335	1968917.0	1	2019335.0	1	1979017.0	10	1968917.0	1	2019335.0	1	1979017.0	10	-999.0	-999
83544111	512	2048	103	1	1985428.0	0.34375	0.08353	1956063.073208	0.03125	0.082	-999.0	-999	1986610.0	253	2167553.0	273	-999.0	-999	1986610.0	253	2167553.0	273	-999.0	-999
58693672	512	2048	103	1	1641572.0	0.296875	0.081457	1629141.241478	0.03125	0.08223	1641572.0	1	1641572.0	1	1661967.0	9	1641572.0	1	1641572.0	1	1661967.0	9	-999.0	-999
18980382	512	2048	103	1	1743645.0	0.53125	0.079237	1718768.930667	0.03125	0.079736	1753892.0	1	1798652.0	3	1962738.0	5	1753892.0	1	1798652.0	3	1962738.0	5	-999.0	-999
86020203	512	2048	103	1	1768246.0	0.359375	0.080513	1762860.67391	0.046875	0.080428	1773526.0	1	1798839.0	3	1788127.0	9	1773526.0	1	1798839.0	3	1788127.0	9	-999.0	-999
51095257	512	2048	103	1	1804036.0	0.359375	0.076492	1788114.000973	0.015625	0.076245	1812151.0	1	1867787.0	1	1809859.0	2	1812151.0	1	1867787.0	1	1809859.0	2	-999.0	-999
02138117	512	2048	103	1	1838805.0	0.265625	0.082845	1826844.98681	0.015625	0.083508	1838805.0	1	1858909.0	2	1838805.0	7	1838805.0	1	1858909.0	2	1838805.0	7	-999.0	-999
36691658	512	2048	103	1	1852018.0	1.390625	0.075155	1803398.086726	0.046875	0.074778	1861254.0	1	1883219.0	1	1881941.0	2	1861254.0	1	1883219.0	1	1881941.0	2	-999.0	-999
05684394	512	2048	103	1	1881985.0	0.765625	0.083529	1822264.229566	0.046875	0.083085	-999.0	-999	1935105.0	33	1965247.0	23	-999.0	-999	1935105.0	33	1965247.0	23	-999.0	-999
81349508	512	2048	103	1	1882646.0	0.328125	0.081467	1870195.092513	0.015625	0.081365	-999.0	-999	-999.0	-999	-999.0	-999	-999.0	-999	-999.0	-999	-999.0	-999	-999.0	-999
56406269	512	2048	103	1	1902251.0	0.4375	0.085058	1852413.918922	0.03125	0.084407	1910007.0	1	1931075.0	1	1992858.0	15	1910007.0	1	1931075.0	1	1992858.0	15	-999.0	-999
55248237	512	2048	103	1	1903595.0	0.34375	0.084666	1894036.58528	0.046875	0.084679	1913102.0	1	1913102.0	1	1965221.0	1	1913102.0	1	1913102.0	1	1965221.0	1	-999.0	-999
26072936	512	2048	103	1	1906933.0	0.421875	0.07741	1888211.40321	0.03125	0.078121	-999.0	-999	-999.0	-999	2105080.0	857	-999.0	-999	-999.0	-999	2105080.0	857	-999.0	-999
16457681	512	2048	103	1	1925962.0	0.25	0.07981	1887069.237298	0.03125	0.079102	-999.0	-999	-999.0	-999	2047371.0	614	-999.0	-999	-999.0	-999	2047371.0	614	-999.0	-999
60944159	512	2048	103	1	1941002.0	0.484375	0.085029	1872355.89079	0.03125	0.084359	1954469.0	803	1991035.0	431	1983758.0	41	1954469.0	803	1991035.0	431	1983758.0	41	-999.0	-999
41632916	512	2048	103	1	1987559.0	0.53125	0.089647	1971967.672708	0.0	0.088388	1992688.0	106	1992688.0	32	2174812.0	108	1992688.0	106	1992688.0	32	2174812.0	108	-999.0	-999
76843581	512	2048	103	1	1993325.0	0.421875	0.0891	1966784.367366	0.015625	0.089576	1993325.0	1	2025162.0	1	2152126.0	28	1993325.0	1	2025162.0	1	2152126.0	28	-999.0	-999
22560273	512	2048	103	1	2024104.0	0.375	0.079876	2010950.779772	0.03125	0.079117	2038694.0	1	2111564.0	1	2063969.0	10	2038694.0	1	2111564.0	1	2063969.0	10	-999.0	-999
62223142	512	2048	103	1	2035811.0	0.28125	0.084882	1997366.89459	0.03125	0.082792	-999.0	-999	2074614.0	73	2042716.0	60	-999.0	-999	2074614.0	73	2042716.0	60	-999.0	-999
91734583	512	2048	103	1	2074439.0	0.5	0.095419	2020974.085383	0.0	0.093231	-999.0	-999	2074439.0	278	2158416.0	21	2074439.0	346	2074439.0	278	2158416.0	21	-999.0	-999
76626741	512	2048	103	1	2076460.0	0.484375	0.086699	2040058.338619	0.03125	0.087406	2097488.0	1	2097488.0	1	2144512.0	2	2097488.0	1	2097488.0	1	2144512.0	2	-999.0	-999
63485318	512	2048	103	1	2090828.0	0.484375	0.085688	2059920.087196	0.078125	0.087526	2090828.0	1	2090828.0	1	2183602.0	4	2090828.0	1	2090828.0	1	2183602.0	4	-999.0	-999
43326484	512	4096	21	1	896961.0	0.171875	0.038596	895296.348993	0.0625	0.038368	896961.0	1	896961.0	2	896961.0	2	896961.0	1	896961.0	2	896961.0	2	1167815.0	99
43830694	512	4096	21	1	926739.0	0.171875	0.040882	926739.0	0.046875	0.04104	926739.0	1	926739.0	1	937562.0	3	926739.0	1	926739.0	1	937562.0	3	-999.0	-999
48066058	512	4096	21	1	1063499.0	0.0625	0.039606	1063494.720497	0.046875	0.039521	1063499.0	1	1063499.0	1	1063499.0	1	1063499.0	1	1063499.0	1	1063499.0	1	1201399.0	14
48183707	512	4096	21	1	1037272.0	0.0625	0.03882	1037272.0	0.03125	0.038833	1037272.0	1	1043957.0	1	1043957.0	1	1037272.0	1	1043957.0	1	1043957.0	1	1217470.0	235
49242548	512	4096	21	1	1053033.0	0.140625	0.041825	1053033.0	0.046875	0.041858	1053033.0	1	1053033.0	1	1053033.0	1	1053033.0	1	1053033.0	1	1053033.0	1	1196886.0	10
49360197	512	4096	21	1	1050168.0	0.125	0.039344	1050168.0	0.09375	0.039381	1050168.0	1	1050168.0	1	1050168.0	1	1050168.0	1	1050168.0	1	1050168.0	1	1184512.0	7
49427425	512	4096	21	1	960699.0	0.109375	0.039698	960685.085714	0.015625	0.039768	960699.0	1	960699.0	1	960699.0	1	960699.0	1	960699.0	1	960699.0	1	1154477.0	75
49813986	512	4096	21	1	1002072.0	0.09375	0.039424	1002072.0	0.078125	0.039639	1002072.0	1	1002072.0	1	1002072.0	1	1002072.0	1	1002072.0	1	1002072.0	1	1181763.0	2
49881214	512	4096	21	1	784396.0	0.109375	0.038122	774947.299786	0.03125	0.038026	784396.0	1	784396.0	1	784396.0	4	784396.0	1	784396.0	1	784396.0	4	1042788.0	32
50082898	512	4096	21	1	944967.0	0.109375	0.039825	944967.0	0.03125	0.039541	944967.0	1	944967.0	1	944967.0	2	944967.0	1	944967.0	1	944967.0	2	-999.0	-999
54251034	512	4096	21	1	918274.0	0.09375	0.039964	918274.0	0.03125	0.039952	918274.0	1	946335.0	1	946335.0	1	918274.0	1	946335.0	1	946335.0	1	-999.0	-999
58419170	512	4096	21	1	934613.0	0.09375	0.037736	934613.0	0.046875	0.037665	934613.0	1	934613.0	1	934613.0	3	934613.0	1	934613.0	1	934613.0	3	1093013.0	239
59511625	512	4096	21	1	1009956.0	0.234375	0.037913	1009778.265497	0.09375	0.038017	1009956.0	1	1069461.0	1	1069461.0	1	1009956.0	1	1069461.0	1	1069461.0	1	1188331.0	370
61108290	512	4096	21	1	1045710.0	0.0625	0.042248	1045710.0	0.03125	0.042263	1045710.0	1	1045710.0	1	1045710.0	2	1045710.0	1	1045710.0	1	1045710.0	2	1196055.0	243
62200745	512	4096	21	1	858039.0	0.1875	0.039252	858039.0	0.03125	0.039097	858039.0	1	858039.0	1	858039.0	1	858039.0	1	858039.0	1	858039.0	1	1096791.0	12
62284780	512	4096	21	1	888652.0	0.09375	0.040004	888652.0	0.046875	0.04004	890822.0	1	890822.0	1	890822.0	1	890822.0	1	890822.0	1	890822.0	1	1119807.0	15
62385622	512	4096	21	1	990862.0	0.125	0.04096	990862.0	0.09375	0.040903	990862.0	1	990862.0	1	990862.0	4	990862.0	1	990862.0	1	990862.0	4	1081686.0	150
63125130	512	4096	21	1	933369.0	0.078125	0.040026	933369.0	0.078125	0.040026	933369.0	1	933369.0	1	974121.0	2	933369.0	1	933369.0	1	974121.0	2	1169895.0	67
63461270	512	4096	21	1	929339.0	0.109375	0.037521	929339.0	0.015625	0.037529	929339.0	1	929339.0	1	941051.0	1	929339.0	1	929339.0	1	941051.0	1	1080336.0	134
64066322	512	4096	21	1	1053810.0	0.078125	0.039346	1053704.0	0.0625	0.039421	1053810.0	1	1053810.0	1	1129550.0	1	1053810.0	1	1053810.0	1	1129550.0	1	1220344.0	14
15886376	512	4096	21	1	883297.0	0.09375	0.040005	883297.0	0.0625	0.039976	885527.0	1	899928.0	1	969985.0	2	885527.0	1	899928.0	1	969985.0	2	1133494.0	274
17214129	512	4096	21	1	1124835.0	1.25	0.041173	1118224.792979	0.078125	0.041514	1128389.0	1	1128389.0	1	1128389.0	1	1128389.0	1	1128389.0	1	1128389.0	1	1281044.0	604
20020898	512	4096	21	1	887443.0	0.109375	0.03945	886984.916671	0.078125	0.03936	887443.0	1	887443.0	1	889465.0	2	887443.0	1	887443.0	1	889465.0	2	1043655.0	51
20323424	512	4096	21	1	875222.0	0.09375	0.039933	875222.0	0.078125	0.039861	875222.0	1	875222.0	1	881967.0	3	875222.0	1	875222.0	1	881967.0	3	1073054.0	21
20491494	512	4096	21	1	1029558.0	0.109375	0.039942	1029558.0	0.078125	0.039737	1029558.0	1	1051066.0	2	1051066.0	2	1029558.0	1	1051066.0	2	1051066.0	2	1210344.0	38
20760406	512	4096	21	1	993143.0	0.328125	0.03937	992611.374502	0.0625	0.039606	993143.0	1	993143.0	1	993143.0	1	993143.0	1	993143.0	1	993143.0	1	1137613.0	47
21062932	512	4096	21	1	969119.0	0.109375	0.038587	969119.0	0.078125	0.038587	969119.0	1	986137.0	2	986137.0	2	969119.0	1	986137.0	2	986137.0	2	1093005.0	265
22390685	512	4096	21	1	1002327.0	0.171875	0.04047	1002327.0	0.046875	0.04025	1002327.0	1	1002327.0	1	1019309.0	1	1002327.0	1	1002327.0	1	1019309.0	1	1179348.0	70
22760439	512	4096	21	1	999232.0	0.203125	0.039314	992604.072647	0.0625	0.038847	1003836.0	1	1003836.0	1	1023913.0	2	1003836.0	1	1003836.0	1	1023913.0	2	1149410.0	66
23130193	512	4096	21	1	930190.0	0.078125	0.037995	930190.0	0.0625	0.038006	930190.0	1	930190.0	2	930190.0	2	930190.0	1	930190.0	2	930190.0	2	1179305.0	5
23214228	512	4096	21	1	1019195.0	0.1875	0.042126	1019089.235294	0.078125	0.042083	1019195.0	1	1019195.0	1	1043809.0	1	1019195.0	1	1019195.0	1	1043809.0	1	1272326.0	31
23399105	512	4096	21	1	935509.0	0.140625	0.039822	935509.0	0.0625	0.039826	935509.0	1	935509.0	1	935509.0	1	935509.0	1	935509.0	1	935509.0	1	1153954.0	32
23583982	512	4096	21	1	1017972.0	0.125	0.040134	1017972.0	0.0625	0.040135	1017972.0	1	1017972.0	1	1042395.0	2	1017972.0	1	1017972.0	1	1042395.0	2	1234672.0	4
23668017	512	4096	21	1	1020504.0	0.234375	0.039529	1020504.0	0.09375	0.039619	1020504.0	1	1053547.0	1	1053547.0	1	1020504.0	1	1053547.0	1	1053547.0	1	1189033.0	2
23735245	512	4096	21	1	795172.0	0.109375	0.034067	795172.0	0.0625	0.033899	795172.0	1	795172.0	1	803676.0	2	795172.0	1	795172.0	1	803676.0	2	921352.0	16
23852894	512	4096	21	1	835008.0	0.140625	0.0376	835008.0	0.078125	0.037541	835008.0	1	835008.0	1	835008.0	1	835008.0	1	835008.0	1	835008.0	1	948894.0	23
24020964	512	4096	21	1	957680.0	0.109375	0.038502	957680.0	0.046875	0.038271	958102.0	1	958102.0	1	958102.0	1	958102.0	1	958102.0	1	958102.0	1	1189235.0	10
24121806	512	4096	21	1	993559.0	0.125	0.040373	993559.0	0.078125	0.040373	993559.0	1	1004252.0	1	1004717.0	1	993559.0	1	1004252.0	1	1004717.0	1	1115413.0	5
24189034	512	4096	21	1	1032732.0	0.21875	0.039252	1032592.969697	0.0625	0.039213	1032732.0	1	1032732.0	1	1038107.0	2	1032732.0	1	1032732.0	1	1038107.0	2	-999.0	-999
29180713	512	4096	21	1	874042.0	0.125	0.040027	874042.0	0.078125	0.040019	874042.0	1	874042.0	1	874042.0	1	874042.0	1	874042.0	1	874042.0	1	1290563.0	6
29247941	512	4096	21	1	-999.0	-999.0	-999.0	-999.0	-999.0	-999.0	-999.0	-999	-999.0	-999	-999.0	-999	-999.0	-999	-999.0	-999	-999.0	-999	-999.0	-999
29264748	512	4096	21	1	897796.0	0.203125	0.033633	897796.0	0.046875	0.033629	897796.0	1	897796.0	1	897796.0	1	897796.0	1	897796.0	1	897796.0	1	1080666.0	60
29600888	512	4096	21	1	957808.0	0.28125	0.039295	957697.0	0.0625	0.039208	957808.0	1	961724.0	1	961724.0	1	957808.0	1	961724.0	1	961724.0	1	1044916.0	34
29836186	512	4096	21	1	1078881.0	0.125	0.041227	1078333.026738	0.109375	0.04155	1078881.0	1	1078881.0	3	1078881.0	3	1078881.0	2	1078881.0	3	1078881.0	3	-999.0	-999
34861479	512	4096	21	1	1033603.0	0.109375	0.04082	1033603.0	0.0625	0.040816	1033603.0	1	1033603.0	1	1033603.0	1	1033603.0	1	1033603.0	1	1033603.0	1	1096569.0	241
36071583	512	4096	21	1	945532.0	0.125	0.040704	945532.0	0.0625	0.040763	945532.0	1	945532.0	1	945532.0	1	945532.0	1	945532.0	1	945532.0	1	1158590.0	30
36290074	512	4096	21	1	869537.0	0.15625	0.040784	869537.0	0.0625	0.040804	869537.0	1	869537.0	1	953851.0	1	869537.0	1	869537.0	1	953851.0	1	1095836.0	41
36542179	512	4096	21	1	1005375.0	0.125	0.039279	1005281.830189	0.078125	0.03942	1005375.0	1	1005375.0	1	1005375.0	2	1005375.0	1	1005375.0	1	1005375.0	2	1233606.0	6
36643021	512	4096	21	1	946190.0	0.171875	0.036222	946190.0	0.0625	0.03622	946190.0	1	946190.0	1	946190.0	1	946190.0	1	946190.0	1	946190.0	1	1060686.0	7
36727056	512	4096	21	1	875179.0	0.234375	0.041477	872783.88835	0.03125	0.041079	875179.0	1	875179.0	1	875179.0	1	875179.0	1	875179.0	1	875179.0	1	1121730.0	289
38222879	512	4096	21	1	934850.0	0.203125	0.036859	931817.202673	0.078125	0.037444	934850.0	1	934850.0	1	996414.0	1	934850.0	1	934850.0	1	996414.0	1	1156794.0	3
38273300	512	4096	21	1	1124778.0	0.140625	0.042147	1124778.0	0.0625	0.042147	1124778.0	1	1124778.0	2	1160532.0	2	1124778.0	1	1124778.0	2	1160532.0	2	-999.0	-999
43113716	512	4096	21	1	920843.0	0.109375	0.042971	920843.0	0.046875	0.042921	920843.0	1	920843.0	1	920843.0	2	920843.0	1	920843.0	1	920843.0	2	1193859.0	6
43197751	512	4096	21	1	880319.0	0.109375	0.034203	880319.0	0.046875	0.034207	880319.0	1	880319.0	1	880319.0	1	880319.0	1	880319.0	1	880319.0	1	974387.0	562
45903678	512	4096	21	1	920286.0	0.125	0.040145	920286.0	0.046875	0.040163	920286.0	1	920286.0	2	920286.0	2	920286.0	1	920286.0	2	920286.0	2	1070188.0	41
46138976	512	4096	21	1	934608.0	0.125	0.038744	934608.0	0.0625	0.038744	934608.0	1	934608.0	1	934608.0	1	934608.0	1	934608.0	1	934608.0	1	1107866.0	1
46189397	512	4096	21	1	917503.0	0.234375	0.038182	917351.706231	0.0625	0.038047	917503.0	1	917503.0	1	971177.0	1	917503.0	1	917503.0	1	971177.0	1	1184697.0	7
46273432	512	4096	21	1	1000266.0	0.078125	0.040025	1000266.0	0.0625	0.040173	1000266.0	1	1000266.0	1	1028365.0	1	1000266.0	1	1000266.0	1	1028365.0	1	1167802.0	5
46340660	512	4096	21	1	863499.0	0.09375	0.037805	863499.0	0.078125	0.037767	863499.0	1	863499.0	1	881065.0	1	863499.0	1	863499.0	1	881065.0	1	1067245.0	41
46575958	512	4096	21	1	1036700.0	0.078125	0.043386	1036700.0	0.0625	0.043266	1036700.0	1	1120096.0	1	1127698.0	1	1036700.0	1	1120096.0	1	1127698.0	1	1249954.0	6
27244496	512	4096	41	1	959572.0	0.09375	0.035946	959572.0	0.0625	0.03649	959572.0	1	959572.0	1	980780.0	2	959572.0	1	959572.0	1	980780.0	2	-999.0	-999
28666636	512	4096	41	1	1007656.0	0.15625	0.040642	1007656.0	0.0625	0.040642	1007656.0	1	1014455.0	1	1042529.0	1	1007656.0	1	1014455.0	1	1042529.0	1	-999.0	-999
29274433	512	4096	41	1	929757.0	0.15625	0.036055	929723.039007	0.03125	0.036112	934139.0	1	937513.0	1	954865.0	1	934139.0	1	937513.0	1	954865.0	1	1168262.0	705
33004058	512	4096	41	1	1019380.0	0.125	0.038972	997711.451505	0.125	0.038672	-999.0	-999	1019380.0	44	1028135.0	44	-999.0	-999	1019380.0	44	1028135.0	44	-999.0	-999
35734481	512	4096	41	1	983263.0	0.171875	0.039812	982960.73913	0.09375	0.03979	983263.0	1	983263.0	1	993259.0	3	983263.0	1	983263.0	1	993259.0	3	-999.0	-999
57838239	512	4096	41	1	976043.0	0.296875	0.039649	975914.0	0.125	0.039581	976204.0	1	976204.0	1	991429.0	2	976204.0	1	976204.0	1	991429.0	2	-999.0	-999
59317641	512	4096	41	1	868885.0	0.078125	0.038085	868885.0	0.078125	0.038085	868885.0	1	868885.0	1	868885.0	1	868885.0	1	868885.0	1	868885.0	1	1327120.0	440
81772854	512	4096	41	1	1007407.0	0.140625	0.039403	1006506.333333	0.078125	0.039379	1007407.0	1	1007407.0	1	1010211.0	1	1007407.0	1	1007407.0	1	1010211.0	1	-999.0	-999
09719091	512	4096	41	1	1073911.0	0.203125	0.042388	1073911.0	0.046875	0.042285	1073911.0	1	1081847.0	1	1199124.0	1	1073911.0	1	1081847.0	1	1199124.0	1	-999.0	-999
98300437	512	4096	41	1	916465.0	0.328125	0.036434	913782.217949	0.109375	0.036426	916465.0	1	939706.0	1	916465.0	4	916465.0	1	939706.0	1	916465.0	4	-999.0	-999
15789493	512	4096	41	1	835599.0	0.21875	0.036507	834789.290909	0.078125	0.036324	835599.0	1	835599.0	1	835803.0	1	835599.0	1	835599.0	1	835803.0	1	1264480.0	516
33738529	512	4096	41	1	864608.0	0.09375	0.033038	864188.948465	0.09375	0.033211	864608.0	1	864608.0	1	864608.0	3	864608.0	1	864608.0	1	864608.0	3	-999.0	-999
43060341	512	4096	41	1	902752.0	0.0625	0.040576	901997.65625	0.109375	0.040596	902752.0	1	925498.0	1	960352.0	3	902752.0	1	925498.0	1	960352.0	3	-999.0	-999
04841776	512	4096	41	1	940939.0	0.125	0.040051	940939.0	0.171875	0.040051	940939.0	1	940939.0	1	966270.0	3	940939.0	1	940939.0	1	966270.0	3	-999.0	-999
64144353	512	4096	41	1	1062835.0	0.125	0.043395	1062835.0	0.046875	0.043617	1062835.0	1	1062835.0	2	1074675.0	2	1062835.0	1	1062835.0	2	1074675.0	2	-999.0	-999
70599596	512	4096	41	1	991067.0	0.125	0.040426	991061.114428	0.0625	0.040445	991067.0	1	991067.0	1	1068463.0	1	991067.0	1	991067.0	1	1068463.0	1	-999.0	-999
71640839	512	4096	41	1	857317.0	0.03125	0.040463	857247.0	0.09375	0.04057	857317.0	1	886789.0	3	896183.0	3	857317.0	1	886789.0	3	896183.0	3	1097662.0	42
76707617	512	4096	41	1	996866.0	0.203125	0.040128	994105.746462	0.015625	0.039931	996866.0	1	996866.0	1	1006004.0	2	996866.0	1	996866.0	1	1006004.0	2	-999.0	-999
83874963	512	4096	41	1	1111636.0	0.125	0.038496	1111636.0	0.109375	0.038432	1111636.0	1	1111636.0	1	1265487.0	1	1111636.0	1	1111636.0	1	1265487.0	1	-999.0	-999
93414803	512	4096	41	1	991945.0	0.125	0.040534	991945.0	0.09375	0.04068	999598.0	1	999598.0	1	1060717.0	1	999598.0	1	999598.0	1	1060717.0	1	-999.0	-999
10801001	512	4096	41	1	989023.0	0.234375	0.04122	988738.612223	0.21875	0.041181	989023.0	1	1007942.0	1	1078131.0	5	989023.0	1	1007942.0	1	1078131.0	5	-999.0	-999
16380925	512	4096	41	1	981312.0	0.15625	0.040432	981312.0	0.359375	0.040758	993298.0	1	1034847.0	2	1064171.0	2	993298.0	1	1034847.0	2	1064171.0	2	-999.0	-999
21944042	512	4096	41	1	1018283.0	0.265625	0.039431	1016587.424074	0.203125	0.039818	1023214.0	1	1023214.0	1	1046044.0	2	1023214.0	1	1023214.0	1	1046044.0	2	-999.0	-999
27641615	512	4096	41	1	881396.0	0.5625	0.038152	880786.955032	0.1875	0.038061	881396.0	1	881396.0	1	933981.0	2	881396.0	1	881396.0	1	933981.0	2	1410275.0	315
29439964	512	4096	41	1	996920.0	0.234375	0.040696	996821.526012	0.40625	0.041003	996920.0	1	996920.0	1	1071373.0	3	996920.0	1	996920.0	1	1071373.0	3	1387354.0	897
03137009	512	4096	41	1	948408.0	0.21875	0.036324	947745.251518	0.234375	0.036525	948408.0	1	948408.0	1	957986.0	3	948408.0	1	948408.0	1	957986.0	3	-999.0	-999
34431643	512	4096	41	1	1054828.0	0.296875	0.040394	1054349.0	0.3125	0.040029	1054828.0	1	1054828.0	1	1093240.0	2	1054828.0	1	1054828.0	1	1093240.0	2	-999.0	-999
39961146	512	4096	41	1	865274.0	0.25	0.039993	858378.369369	0.28125	0.039655	874612.0	1	914782.0	2	950061.0	3	874612.0	2	914782.0	2	950061.0	3	-999.0	-999
47087314	512	4096	41	1	1001258.0	0.171875	0.037051	1001258.0	0.375	0.037051	1001258.0	1	1001258.0	1	1046641.0	1	1001258.0	1	1001258.0	1	1046641.0	1	-999.0	-999
52717659	512	4096	41	1	904051.0	0.203125	0.039684	903831.893617	0.3125	0.040026	904051.0	1	906369.0	1	917462.0	2	904051.0	1	906369.0	1	917462.0	2	1334077.0	145
60060667	512	4096	41	1	947223.0	0.28125	0.03915	947223.0	0.1875	0.039129	947223.0	1	969009.0	1	973435.0	1	947223.0	1	969009.0	1	973435.0	1	1403523.0	129
61304385	512	4096	41	1	955722.0	0.203125	0.041458	955722.0	0.15625	0.041458	955722.0	1	955996.0	1	1005548.0	1	955722.0	1	955996.0	1	1005548.0	1	-999.0	-999
70212095	512	4096	41	1	1031301.0	0.53125	0.04033	1030758.0	0.125	0.040362	1031301.0	1	1031301.0	1	1066518.0	1	1031301.0	1	1031301.0	1	1066518.0	1	-999.0	-999
75825633	512	4096	41	1	957320.0	0.171875	0.036018	957308.393064	0.203125	0.035852	957320.0	1	966946.0	1	1003208.0	2	957320.0	1	966946.0	1	1003208.0	2	1239773.0	775
80178646	512	4096	41	1	936754.0	0.265625	0.039542	936736.0	0.328125	0.0395	936754.0	1	944725.0	3	936754.0	7	936754.0	1	944725.0	3	936754.0	7	-999.0	-999
85893026	512	4096	41	1	1023272.0	0.265625	0.039122	1022084.737374	0.375	0.039096	1023272.0	1	1023272.0	1	1126433.0	1	1023272.0	1	1023272.0	1	1126433.0	1	1356550.0	58
86279587	512	4096	41	1	915832.0	0.21875	0.041428	915389.709677	0.28125	0.041241	915832.0	1	915832.0	2	955705.0	4	915832.0	1	915832.0	2	955705.0	4	-999.0	-999
08700126	512	4096	41	1	877285.0	0.34375	0.038169	876029.268092	0.390625	0.038314	877285.0	1	877285.0	1	892361.0	1	877285.0	1	877285.0	1	892361.0	1	1191612.0	371
91960353	512	4096	41	1	969653.0	0.203125	0.037396	969653.0	0.1875	0.037425	969653.0	1	969653.0	1	1001725.0	1	969653.0	1	969653.0	1	1001725.0	1	-999.0	-999
97523470	512	4096	41	1	932051.0	0.234375	0.03938	931948.0	0.328125	0.039477	932051.0	1	932051.0	1	953040.0	10	932051.0	1	932051.0	1	953040.0	10	-999.0	-999
87700140	512	4096	41	1	853672.0	0.15625	0.03661	853672.0	0.125	0.036582	853672.0	1	853672.0	1	892918.0	1	853672.0	1	853672.0	1	892918.0	1	-999.0	-999
57566840	512	4096	41	1	879323.0	0.578125	0.037407	876978.938992	0.09375	0.037856	879323.0	1	879323.0	1	879323.0	1	879323.0	1	879323.0	1	879323.0	1	-999.0	-999
17498952	512	4096	41	1	893011.0	0.34375	0.037094	881798.210337	0.125	0.036674	906338.0	1	906338.0	1	923980.0	1	906338.0	1	906338.0	1	923980.0	1	-999.0	-999
16643446	512	4096	41	1	912412.0	0.453125	0.036899	912382.269058	0.1875	0.036728	912412.0	1	925418.0	2	958050.0	2	912412.0	1	925418.0	2	958050.0	2	-999.0	-999
20639619	512	4096	41	1	918380.0	0.1875	0.040971	918364.052632	0.171875	0.040977	918380.0	1	918380.0	1	926262.0	1	918380.0	1	918380.0	1	926262.0	1	-999.0	-999
99448233	512	4096	41	1	919309.0	0.296875	0.037971	913528.306954	0.09375	0.037973	919309.0	1	955964.0	1	961790.0	1	919309.0	1	955964.0	1	961790.0	1	-999.0	-999
87382458	512	4096	41	1	927514.0	0.1875	0.038429	927514.0	0.109375	0.038491	927514.0	1	927514.0	1	927514.0	3	927514.0	1	927514.0	1	927514.0	3	-999.0	-999
45164925	512	4096	41	1	928482.0	0.3125	0.040322	928478.0	0.15625	0.040226	928482.0	1	928482.0	2	1043387.0	3	928482.0	1	928482.0	2	1043387.0	3	1135558.0	631
08185632	512	4096	41	1	942638.0	0.21875	0.037123	942638.0	0.15625	0.037116	942638.0	1	942638.0	2	942638.0	6	942638.0	1	942638.0	2	942638.0	6	-999.0	-999
73751981	512	4096	41	1	951266.0	0.171875	0.039158	951266.0	0.171875	0.03886	951266.0	1	951266.0	1	977655.0	1	951266.0	1	951266.0	1	977655.0	1	-999.0	-999
39063984	512	4096	41	1	951301.0	0.15625	0.039588	951301.0	0.09375	0.039702	951301.0	1	989061.0	1	1027658.0	1	951301.0	1	989061.0	1	1027658.0	1	-999.0	-999
46440606	512	4096	41	1	954537.0	0.3125	0.040813	954537.0	0.09375	0.040753	954537.0	1	954537.0	1	1030217.0	1	954537.0	1	954537.0	1	1030217.0	1	-999.0	-999
15110116	512	4096	41	1	955218.0	0.328125	0.041356	955162.688699	0.359375	0.041333	955218.0	1	955218.0	1	990013.0	1	955218.0	1	955218.0	1	990013.0	1	1246475.0	919
53900672	512	4096	41	1	963698.0	0.1875	0.03933	963552.307692	0.140625	0.039167	963698.0	1	963698.0	1	963698.0	9	963698.0	1	963698.0	1	963698.0	9	-999.0	-999
73516683	512	4096	41	1	972157.0	0.15625	0.039497	971995.705336	0.15625	0.039433	972157.0	1	972157.0	1	972157.0	1	972157.0	1	972157.0	1	972157.0	1	1426749.0	34
29652064	512	4096	41	1	979495.0	0.21875	0.039793	979495.0	0.140625	0.039716	979495.0	1	979495.0	1	979495.0	1	979495.0	1	979495.0	1	979495.0	1	1223568.0	438
70693107	512	4096	41	1	995430.0	0.203125	0.040171	994644.569065	0.15625	0.040373	995430.0	1	1022891.0	1	995430.0	4	995430.0	1	1022891.0	1	995430.0	4	1211555.0	511
79668045	512	4096	41	1	995867.0	0.25	0.039093	995867.0	0.140625	0.039117	995867.0	1	995867.0	1	1013580.0	2	995867.0	1	995867.0	1	1013580.0	2	-999.0	-999
10944222	512	4096	41	1	1002268.0	0.203125	0.039285	1002268.0	0.171875	0.039257	1002268.0	1	1002268.0	1	1082461.0	2	1002268.0	1	1002268.0	1	1082461.0	2	-999.0	-999
49665308	512	4096	41	1	1003504.0	0.234375	0.038866	999069.49252	0.09375	0.039399	1003504.0	1	1003504.0	1	1095285.0	1	1003504.0	1	1003504.0	1	1095285.0	1	1357396.0	815
12386448	512	4096	103	1	869111.0	0.140625	0.038077	869111.0	0.046875	0.037933	869111.0	1	869149.0	1	940808.0	7	869111.0	1	869149.0	1	940808.0	7	-999.0	-999
16621812	512	4096	103	1	922580.0	0.140625	0.040273	919473.797521	0.078125	0.039801	922975.0	1	946625.0	3	923071.0	5	922975.0	1	946625.0	3	923071.0	5	-999.0	-999
20840369	512	4096	103	1	1001328.0	0.234375	0.040225	1000650.012766	0.046875	0.039934	1001939.0	1	1001939.0	1	1015458.0	1	1001939.0	1	1001939.0	1	1015458.0	1	-999.0	-999
27058959	512	4096	103	1	1107752.0	0.171875	0.039525	1098872.227273	0.140625	0.038892	1107752.0	1	1107752.0	1	1317136.0	1	1107752.0	1	1107752.0	1	1317136.0	1	-999.0	-999
33042251	512	4096	103	1	967560.0	0.21875	0.0382	966902.431718	0.109375	0.038299	967560.0	1	971924.0	1	1013218.0	5	967560.0	1	971924.0	1	1013218.0	5	-999.0	-999
37697790	512	4096	103	1	1023268.0	0.125	0.041922	1017621.383349	0.0625	0.041684	1023268.0	1	1023268.0	1	1149450.0	1	1023268.0	1	1023268.0	1	1149450.0	1	-999.0	-999
41899540	512	4096	103	1	1016240.0	0.296875	0.037647	1007678.343826	0.046875	0.037959	1017203.0	31	1083079.0	206	1016240.0	34	1017203.0	31	1083079.0	206	1016240.0	34	-999.0	-999
48387042	512	4096	103	1	1045831.0	0.203125	0.038461	1045496.400162	0.078125	0.03868	1046757.0	1	1104028.0	1	1191926.0	2	1046757.0	1	1104028.0	1	1191926.0	2	-999.0	-999
06100630	512	4096	103	1	1084316.0	0.09375	0.038783	1076719.683865	0.09375	0.038799	1095299.0	21	1096576.0	21	1142462.0	208	1095299.0	21	1096576.0	21	1142462.0	208	-999.0	-999
64167164	512	4096	103	1	836916.0	0.25	0.037676	831824.136223	0.0625	0.037817	840076.0	1	840076.0	4	877708.0	7	840076.0	1	840076.0	4	877708.0	7	-999.0	-999
68436142	512	4096	103	1	894018.0	0.109375	0.039285	894018.0	0.0625	0.039283	894018.0	1	894018.0	1	960108.0	5	894018.0	1	894018.0	1	960108.0	5	-999.0	-999
72772348	512	4096	103	1	1038624.0	0.375	0.042975	1036906.558128	0.0625	0.042342	1039773.0	1	1121901.0	1	1205485.0	15	1039773.0	1	1121901.0	1	1205485.0	15	-999.0	-999
77024519	512	4096	103	1	966400.0	0.296875	0.037935	959923.004619	0.203125	0.038143	966400.0	1	966400.0	1	1009155.0	4	966400.0	1	966400.0	1	1009155.0	4	-999.0	-999
81293497	512	4096	103	1	861157.0	0.125	0.039722	860836.056872	0.078125	0.038982	861590.0	1	880483.0	1	1094070.0	1	861590.0	1	880483.0	1	1094070.0	1	-999.0	-999
85444826	512	4096	103	1	977363.0	0.15625	0.037881	973455.849281	0.046875	0.037459	977363.0	1	977363.0	3	1037614.0	6	977363.0	1	977363.0	3	1037614.0	6	-999.0	-999
89663383	512	4096	103	1	985442.0	0.109375	0.039651	982508.001478	0.171875	0.039248	985442.0	1	1016179.0	2	1161384.0	4	985442.0	1	1016179.0	2	1161384.0	4	-999.0	-999
93898747	512	4096	103	1	940224.0	0.1875	0.039593	939356.826923	0.046875	0.039756	940224.0	1	940224.0	1	1163077.0	4	940224.0	1	940224.0	1	1163077.0	4	-999.0	-999
98150918	512	4096	103	1	939008.0	0.234375	0.0413	912927.617958	0.078125	0.040855	939008.0	150	939008.0	28	1137517.0	252	939008.0	150	939008.0	28	1137517.0	252	-999.0	-999
21252333	512	4096	103	1	908544.0	0.171875	0.037481	908309.057851	0.015625	0.037526	908544.0	1	936957.0	3	940234.0	4	908544.0	1	936957.0	3	940234.0	4	-999.0	-999
27739835	512	4096	103	1	980768.0	0.15625	0.040531	980631.790524	0.109375	0.04058	980768.0	1	1026458.0	1	1034074.0	2	980768.0	1	1026458.0	1	1034074.0	2	-999.0	-999
16516441	512	4096	103	1	976505.0	0.203125	0.041674	955663.348004	0.109375	0.041499	976505.0	1	976505.0	2	1041616.0	2	976505.0	1	976505.0	2	1041616.0	2	-999.0	-999
21427978	512	4096	103	1	868757.0	0.53125	0.041172	867104.195709	0.1875	0.041371	874276.0	1	874276.0	1	972969.0	2	874276.0	1	874276.0	1	972969.0	2	-999.0	-999
27004009	512	4096	103	1	1062115.0	0.265625	0.040803	1062115.0	0.21875	0.041256	1062115.0	1	1062115.0	1	1195760.0	17	1062115.0	1	1062115.0	1	1195760.0	17	-999.0	-999
27209586	512	4096	103	1	1074693.0	0.21875	0.039441	1074094.023256	0.265625	0.039412	1074693.0	1	1074693.0	1	1179974.0	1	1074693.0	1	1074693.0	1	1179974.0	1	-999.0	-999
32789510	512	4096	103	1	1016290.0	0.28125	0.038411	1014436.331585	0.203125	0.038631	1016290.0	1	1017611.0	1	1083644.0	12	1016290.0	1	1017611.0	1	1083644.0	12	-999.0	-999
03743121	512	4096	103	1	987477.0	0.515625	0.039218	984021.626135	0.125	0.039294	987477.0	1	1024477.0	2	1045199.0	2	987477.0	1	1024477.0	2	1045199.0	2	-999.0	-999
37810910	512	4096	103	1	950235.0	0.234375	0.0392	949527.827338	0.328125	0.039125	950235.0	1	950235.0	1	1097197.0	4	950235.0	1	950235.0	1	1097197.0	4	-999.0	-999
38554311	512	4096	103	1	956915.0	0.453125	0.039821	954433.224771	0.234375	0.039635	956915.0	1	956915.0	1	993417.0	2	956915.0	1	956915.0	1	993417.0	2	-999.0	-999
44335919	512	4096	103	1	964997.0	0.21875	0.041096	964852.695652	0.171875	0.040843	964997.0	1	964997.0	1	1017387.0	9	964997.0	1	964997.0	1	1017387.0	9	-999.0	-999
46031775	512	4096	103	1	1009283.0	0.25	0.042535	1008144.475248	0.125	0.043168	1009283.0	1	1027823.0	1	1037426.0	5	1009283.0	1	1027823.0	1	1037426.0	5	-999.0	-999
48130408	512	4096	103	1	961622.0	0.265625	0.038621	961386.805611	0.09375	0.038486	961622.0	1	971586.0	1	1077348.0	1	961622.0	1	971586.0	1	1077348.0	1	-999.0	-999
60065620	512	4096	103	1	1037097.0	1.328125	0.03996	1033061.824972	0.8125	0.039527	1043870.0	1	1094602.0	2	1121427.0	8	1043870.0	1	1094602.0	2	1121427.0	8	-999.0	-999
60248255	512	4096	103	1	830025.0	0.296875	0.039587	829568.048316	0.09375	0.039425	830025.0	1	839890.0	1	830025.0	16	830025.0	1	839890.0	1	830025.0	16	-999.0	-999
73880974	512	4096	103	1	1055643.0	0.359375	0.04006	1052550.978577	0.234375	0.039641	1055643.0	1	1060628.0	1	1055643.0	2	1055643.0	1	1060628.0	1	1055643.0	2	-999.0	-999
73996381	512	4096	103	1	1000321.0	0.484375	0.039931	998844.495575	0.203125	0.039425	1005379.0	1	1005379.0	1	1196800.0	17	1005379.0	1	1005379.0	1	1196800.0	17	-999.0	-999
81780264	512	4096	103	1	1072870.0	0.21875	0.042875	1072852.06993	0.171875	0.043148	1072870.0	1	1072870.0	1	1174263.0	5	1072870.0	1	1072870.0	1	1174263.0	5	-999.0	-999
85525983	512	4096	103	1	1002018.0	0.40625	0.039873	1001456.190476	0.140625	0.039509	1002018.0	1	1002018.0	2	1116871.0	3	1002018.0	1	1002018.0	2	1116871.0	3	-999.0	-999
89208958	512	4096	103	1	925625.0	0.296875	0.038526	925023.701692	0.203125	0.038477	925625.0	1	925625.0	1	1046109.0	10	925625.0	1	925625.0	1	1046109.0	10	-999.0	-999
96688073	512	4096	103	1	967479.0	0.265625	0.039425	959895.321079	0.09375	0.039193	-999.0	-999	967479.0	273	1082125.0	259	967479.0	273	967479.0	273	1082125.0	259	-999.0	-999
09978518	512	4096	103	1	930820.0	0.21875	0.039573	930590.424989	0.125	0.039533	930820.0	1	951877.0	2	1023083.0	3	930820.0	1	951877.0	2	1023083.0	3	-999.0	-999
67068808	512	4096	103	1	839646.0	0.21875	0.033962	839418.888889	0.1875	0.033915	839646.0	1	845754.0	1	994190.0	2	839646.0	1	845754.0	1	994190.0	2	-999.0	-999
41925536	512	4096	103	1	884301.0	0.15625	0.039793	880562.0	0.078125	0.039487	884301.0	1	894086.0	1	919094.0	1	884301.0	1	894086.0	1	919094.0	1	-999.0	-999
14817496	512	4096	103	1	898463.0	0.59375	0.038943	896474.630435	0.09375	0.038848	900750.0	1	977201.0	2	911943.0	3	900750.0	1	977201.0	2	911943.0	3	-999.0	-999
23693243	512	4096	103	1	916754.0	0.234375	0.038061	907726.735245	0.140625	0.037817	916754.0	1	946074.0	1	1016727.0	1	916754.0	1	946074.0	1	1016727.0	1	-999.0	-999
08414029	512	4096	103	1	930100.0	0.328125	0.039106	928077.486919	0.296875	0.039356	930100.0	1	951421.0	1	950877.0	9	930100.0	1	951421.0	1	950877.0	9	-999.0	-999
27456360	512	4096	103	1	938851.0	0.546875	0.040623	930820.590161	0.125	0.040596	945374.0	1	966703.0	1	1131537.0	1	945374.0	1	966703.0	1	1131537.0	1	-999.0	-999
21052893	512	4096	103	1	941458.0	0.25	0.03709	941458.0	0.15625	0.037089	941458.0	1	941458.0	1	1011224.0	1	941458.0	1	941458.0	1	1011224.0	1	-999.0	-999
39826312	512	4096	103	1	944160.0	0.75	0.038715	944100.107991	0.265625	0.038699	944160.0	1	981586.0	1	1015525.0	1	944160.0	1	981586.0	1	1015525.0	1	-999.0	-999
81490865	512	4096	103	1	951261.0	0.21875	0.037478	951252.341463	0.109375	0.037468	951261.0	1	955402.0	1	1067333.0	5	951261.0	1	955402.0	1	1067333.0	5	-999.0	-999
29404321	512	4096	103	1	963938.0	0.40625	0.040223	957446.545662	0.25	0.039776	963938.0	1	963938.0	3	993778.0	5	963938.0	1	963938.0	3	993778.0	5	-999.0	-999
50011354	512	4096	103	1	966364.0	0.28125	0.037667	966048.505929	0.25	0.037612	966364.0	1	966364.0	1	1046271.0	2	966364.0	1	966364.0	1	1046271.0	2	-999.0	-999
62734253	512	4096	103	1	967171.0	0.25	0.0415	967171.0	0.328125	0.041738	970202.0	1	970202.0	1	1000115.0	1	970202.0	1	970202.0	1	1000115.0	1	-999.0	-999
35690139	512	4096	103	1	973647.0	0.234375	0.03868	973072.718072	0.125	0.038954	973647.0	1	973647.0	1	1139858.0	4	973647.0	1	973647.0	1	1139858.0	4	-999.0	-999
56482049	512	4096	103	1	977026.0	0.265625	0.03815	968448.917771	0.15625	0.037406	981566.0	1	1021015.0	2	1147646.0	2	981566.0	1	1021015.0	2	1147646.0	2	-999.0	-999
69003264	512	4096	103	1	998872.0	0.203125	0.037895	996936.259354	0.125	0.037393	998872.0	1	998872.0	1	1029058.0	5	998872.0	1	998872.0	1	1029058.0	5	-999.0	-999
79640444	512	4096	103	1	1015276.0	0.234375	0.040442	1013484.961706	0.109375	0.040584	1015276.0	1	1023259.0	1	1163671.0	1	1015276.0	1	1023259.0	1	1163671.0	1	-999.0	-999
75289082	512	4096	103	1	1020890.0	0.765625	0.038177	1005887.608538	0.28125	0.038177	1020890.0	1	1020890.0	1	1069725.0	2	1020890.0	1	1020890.0	1	1069725.0	2	-999.0	-999
48093705	512	4096	103	1	1025869.0	0.25	0.038642	1025159.391304	0.1875	0.038245	1025869.0	1	1025869.0	3	1170664.0	6	1025869.0	1	1025869.0	3	1170664.0	6	-999.0	-999
54396330	512	4096	103	1	1028085.0	0.296875	0.043797	1026736.538462	0.015625	0.043155	1028085.0	1	1050890.0	1	1077188.0	2	1028085.0	1	1050890.0	1	1077188.0	2	-999.0	-999
89522960	512	4096	103	1	1030200.0	0.578125	0.039084	1028691.779487	0.28125	0.039261	1032911.0	1	1032911.0	1	1061777.0	8	1032911.0	1	1032911.0	1	1061777.0	8	-999.0	-999
15867354	512	4096	205	1	993216.0	0.28125	0.041875	986096.372631	0.109375	0.042186	993216.0	1	1069095.0	2	1223317.0	11	993216.0	1	1069095.0	2	1223317.0	11	-999.0	-999
23205787	512	4096	205	1	1021884.0	0.4375	0.034273	1017794.651928	0.09375	0.034041	1022534.0	1	1022534.0	1	1124940.0	1	1022534.0	1	1022534.0	1	1124940.0	1	-999.0	-999
24420590	512	4096	205	1	1042889.0	0.375	0.036412	1029693.209109	0.109375	0.036622	1044809.0	1	1096405.0	8	1059277.0	100	1044809.0	1	1096405.0	8	1059277.0	100	-999.0	-999
33451630	512	4096	205	1	1091183.0	0.203125	0.040158	1090543.378881	0.046875	0.040317	1091183.0	1	1091183.0	2	1254447.0	9	1091183.0	1	1091183.0	2	1254447.0	9	-999.0	-999
41394854	512	4096	205	1	961992.0	0.4375	0.037001	956325.735842	0.046875	0.037154	962019.0	1	966443.0	1	1161127.0	42	962019.0	1	966443.0	1	1161127.0	42	-999.0	-999
41956429	512	4096	205	1	1076395.0	0.53125	0.040806	1071020.584547	0.15625	0.040692	1086672.0	1	1087178.0	1	1343122.0	1	1087178.0	1	1087178.0	1	1343122.0	1	-999.0	-999
46515703	512	4096	205	1	1013978.0	0.3125	0.035654	1010179.713847	0.078125	0.035222	1018235.0	1	1018235.0	1	1056215.0	1	1018235.0	1	1018235.0	1	1056215.0	1	-999.0	-999
63098857	512	4096	205	1	1016959.0	0.28125	0.036708	1016413.022096	0.09375	0.037102	1016959.0	1	1016959.0	1	1094912.0	6	1016959.0	1	1016959.0	1	1094912.0	6	-999.0	-999
67462749	512	4096	205	1	1064536.0	0.484375	0.039354	1058507.533974	0.25	0.038883	1075429.0	1	1085519.0	1	1206051.0	29	1075429.0	1	1085519.0	1	1206051.0	29	-999.0	-999
87049188	512	4096	205	1	1069191.0	0.46875	0.043142	1063736.900607	0.09375	0.042848	1082894.0	1	1124250.0	2	1392209.0	50	1082894.0	1	1124250.0	2	1392209.0	50	-999.0	-999
11771381	512	4096	205	1	986280.0	0.421875	0.040613	977297.080128	0.109375	0.040216	989198.0	1	1032645.0	1	1131405.0	66	989198.0	1	1032645.0	1	1131405.0	66	-999.0	-999
14993722	512	4096	205	1	1058893.0	0.3125	0.038638	1055749.50228	0.109375	0.03862	1059235.0	1	1059235.0	3	1441377.0	56	1059235.0	1	1059235.0	3	1441377.0	56	-999.0	-999
23076419	512	4096	205	1	870452.0	0.375	0.039052	863530.62455	0.09375	0.038639	898994.0	1	965646.0	1	933770.0	49	898994.0	1	965646.0	1	933770.0	49	-999.0	-999
31761537	512	4096	205	1	1024802.0	0.3125	0.038483	1020949.361071	0.21875	0.038265	1024802.0	1	1054822.0	1	1158478.0	3	1024802.0	1	1054822.0	1	1158478.0	3	-999.0	-999
41735570	512	4096	205	1	932239.0	0.25	0.036296	926506.920205	0.1875	0.036378	932239.0	1	945771.0	3	972697.0	8	932239.0	1	945771.0	3	972697.0	8	-999.0	-999
49205813	512	4096	205	1	918155.0	0.359375	0.037745	913727.092566	0.125	0.037893	928664.0	1	1027340.0	1	1061948.0	11	928664.0	1	1027340.0	1	1061948.0	11	-999.0	-999
56883951	512	4096	205	1	995243.0	0.171875	0.039108	992836.348972	0.203125	0.038708	995243.0	1	995243.0	1	1139999.0	22	995243.0	1	995243.0	1	1139999.0	22	-999.0	-999
68921419	512	4096	205	1	1053072.0	0.296875	0.03918	1040079.455989	0.140625	0.039149	1059342.0	1	1196095.0	2	1197007.0	257	1059342.0	1	1196095.0	2	1197007.0	257	-999.0	-999
07292643	512	4096	205	1	940936.0	0.140625	0.035376	940612.450274	0.109375	0.0353	940936.0	1	940936.0	1	1102929.0	2	940936.0	1	940936.0	1	1102929.0	2	-999.0	-999
88874186	512	4096	205	1	974586.0	0.359375	0.039844	967224.36369	0.046875	0.040796	975190.0	1	993220.0	6	1032271.0	12	975190.0	1	993220.0	6	1032271.0	12	-999.0	-999
10776702	512	4096	205	1	1083604.0	0.5	0.038288	1079892.4388	0.09375	0.038406	1091353.0	1	1108211.0	4	1248351.0	4	1091353.0	1	1108211.0	4	1248351.0	4	-999.0	-999
12287681	512	4096	205	1	924541.0	0.53125	0.038737	922910.500633	0.171875	0.038858	924541.0	1	954325.0	7	1051426.0	54	924541.0	1	954325.0	7	1051426.0	54	-999.0	-999
16608731	512	4096	205	1	1015596.0	0.234375	0.039639	1013765.310521	0.140625	0.039531	1015596.0	1	1043425.0	1	1182453.0	160	1015596.0	1	1043425.0	1	1182453.0	160	-999.0	-999
18976867	512	4096	205	1	1108522.0	0.796875	0.043084	1091104.11401	0.265625	0.04191	1112798.0	1	1140884.0	1	1280196.0	7	1112798.0	1	1140884.0	1	1280196.0	7	-999.0	-999
24155074	512	4096	205	1	1055667.0	0.25	0.042576	1047272.382978	0.15625	0.042554	1064075.0	1	1064075.0	1	1131326.0	23	1064075.0	1	1064075.0	1	1131326.0	23	-999.0	-999
25061001	512	4096	205	1	950950.0	0.5	0.037729	939997.986826	0.1875	0.037601	958678.0	1	982953.0	1	1146376.0	19	958678.0	1	982953.0	1	1146376.0	19	-999.0	-999
31296398	512	4096	205	1	1080365.0	0.53125	0.03981	1051579.889794	0.25	0.038962	1092824.0	1	1103363.0	1	1194855.0	16	1092824.0	1	1103363.0	1	1194855.0	16	-999.0	-999
37481374	512	4096	205	1	1118887.0	0.4375	0.042053	1092228.177192	0.15625	0.041199	1118887.0	1	1241733.0	2	1311841.0	15	1118887.0	1	1241733.0	2	1311841.0	15	-999.0	-999
43716771	512	4096	205	1	928374.0	0.265625	0.035275	917937.04878	0.53125	0.034844	928374.0	1	928374.0	1	1060978.0	120	928374.0	1	928374.0	1	1060978.0	120	-999.0	-999
50926974	512	4096	205	1	1098254.0	0.1875	0.040144	1094909.408383	0.109375	0.040217	1098254.0	1	1187412.0	1	1207045.0	12	1098254.0	1	1187412.0	1	1207045.0	12	-999.0	-999
56843038	512	4096	205	1	1131196.0	0.25	0.039375	1129717.87169	0.15625	0.039705	1131433.0	1	1148110.0	3	1450739.0	25	1131433.0	1	1148110.0	3	1450739.0	25	-999.0	-999
61076751	512	4096	205	1	932100.0	0.546875	0.039189	928838.419611	0.09375	0.038973	933843.0	1	982592.0	2	1196422.0	101	933843.0	1	982592.0	2	1196422.0	101	-999.0	-999
62876751	512	4096	205	1	986261.0	0.265625	0.040745	984609.757861	0.1875	0.040864	991262.0	1	1035696.0	1	1224848.0	28	986261.0	1	1035696.0	1	1224848.0	28	-999.0	-999
68286954	512	4096	205	1	1100422.0	0.515625	0.04216	1076436.43646	0.203125	0.04253	1105516.0	505	1199492.0	181	1272838.0	607	1105516.0	505	1199492.0	181	1272838.0	607	-999.0	-999
68927271	512	4096	205	1	1104597.0	0.515625	0.041003	1097702.681654	0.140625	0.041077	1104597.0	596	1104764.0	189	1207002.0	820	1104597.0	156	1104764.0	189	1207002.0	820	-999.0	-999
89665458	512	4096	205	1	960837.0	0.46875	0.038447	954558.711831	0.234375	0.03866	960837.0	1	1041982.0	2	1251647.0	31	960837.0	1	1041982.0	2	1251647.0	31	-999.0	-999
90574687	512	4096	205	1	1021207.0	0.75	0.039604	1006940.555888	0.109375	0.039457	1021883.0	545	1056705.0	69	1174911.0	676	1021883.0	545	1056705.0	69	1174911.0	676	-999.0	-999
96102539	512	4096	205	1	1059434.0	0.859375	0.038179	1050035.577284	0.34375	0.03825	1062523.0	341	1101391.0	1	1085417.0	336	1062523.0	707	1101391.0	1	1085417.0	336	-999.0	-999
15074044	512	4096	205	1	1023423.0	0.21875	0.040134	1022320.319201	0.171875	0.039775	1023423.0	1	1065160.0	2	1092676.0	37	1023423.0	1	1065160.0	2	1092676.0	37	-999.0	-999
20418670	512	4096	205	1	1041700.0	0.25	0.037293	1035155.847306	0.171875	0.037025	1042925.0	1	1063374.0	2	1427288.0	9	1042925.0	1	1063374.0	2	1427288.0	9	-999.0	-999
15992038	512	4096	205	1	884025.0	0.640625	0.037811	860153.008921	0.390625	0.037043	-999.0	-999	-999.0	-999	-999.0	-999	-999.0	-999	-999.0	-999	-999.0	-999	-999.0	-999
27943466	512	4096	205	1	921966.0	0.40625	0.037246	915176.862279	0.140625	0.037015	921966.0	1	1060905.0	1	1044989.0	9	921966.0	1	1060905.0	1	1044989.0	9	-999.0	-999
44145414	512	4096	205	1	935041.0	0.5625	0.038762	923136.523848	0.09375	0.038442	936153.0	1	936153.0	1	1082241.0	9	936153.0	1	936153.0	1	1082241.0	9	-999.0	-999
94665605	512	4096	205	1	936411.0	0.46875	0.038322	931716.059895	0.125	0.038707	938255.0	1	980303.0	3	1084218.0	83	938255.0	1	980303.0	3	1084218.0	83	-999.0	-999
68967702	512	4096	205	1	947963.0	0.421875	0.038684	941970.180132	0.078125	0.038659	951020.0	1	1004986.0	1	1049394.0	5	951020.0	1	1004986.0	1	1049394.0	5	-999.0	-999
71300573	512	4096	205	1	948737.0	0.25	0.036082	945720.645818	0.0625	0.035989	948737.0	1	990486.0	1	1244535.0	2	948737.0	1	990486.0	1	1244535.0	2	-999.0	-999
00242228	512	4096	205	1	949416.0	0.515625	0.038575	948109.268966	0.140625	0.038668	949500.0	1	977620.0	1	1080328.0	20	949500.0	1	977620.0	1	1080328.0	20	-999.0	-999
74278714	512	4096	205	1	966872.0	0.25	0.038774	945266.4449	0.125	0.038824	966872.0	1	1024882.0	4	1121720.0	27	966872.0	1	1024882.0	4	1121720.0	27	-999.0	-999
48780844	512	4096	205	1	969321.0	0.28125	0.041757	967096.758794	0.265625	0.041689	972965.0	1	992281.0	1	1071934.0	65	972965.0	1	992281.0	1	1071934.0	65	-999.0	-999
77384707	512	4096	205	1	980809.0	0.390625	0.040089	974542.422763	0.078125	0.040408	980809.0	1	1050009.0	1	1221918.0	10	980809.0	1	1050009.0	1	1221918.0	10	-999.0	-999
80110743	512	4096	205	1	993532.0	0.40625	0.035812	990355.184536	0.125	0.035937	993532.0	1	1022143.0	5	1096951.0	161	993532.0	1	1022143.0	5	1096951.0	161	-999.0	-999
19237440	512	4096	205	1	1004902.0	0.4375	0.040149	1001033.772897	0.140625	0.039923	1006760.0	1	1014618.0	2	1190782.0	33	1006760.0	2	1014618.0	2	1190782.0	33	-999.0	-999
94880794	512	4096	205	1	1005106.0	0.234375	0.039781	997774.735457	0.140625	0.039782	1007693.0	1	1007693.0	4	1161640.0	4	1007693.0	1	1007693.0	4	1161640.0	4	-999.0	-999
05687696	512	4096	205	1	1017833.0	0.484375	0.041158	1014422.562306	0.15625	0.041072	1019631.0	1	1122145.0	1	1306970.0	11	1019631.0	1	1122145.0	1	1306970.0	11	-999.0	-999
62984410	512	4096	205	1	1039193.0	0.5	0.04131	1036812.982656	0.140625	0.040696	1053992.0	1	1094557.0	13	1090760.0	24	1053992.0	1	1094557.0	13	1090760.0	24	-999.0	-999
49842987	512	4096	205	1	1040338.0	0.5	0.039082	975790.01222	0.140625	0.037772	1042480.0	300	1059507.0	103	1143156.0	397	1042480.0	300	1059507.0	103	1143156.0	397	-999.0	-999
07691031	512	4096	205	1	1040604.0	1.875	0.040792	1019491.015464	0.390625	0.039943	1065875.0	1	1102605.0	3	1113251.0	56	1065875.0	1	1102605.0	3	1113251.0	56	-999.0	-999
17082842	512	4096	205	1	1062589.0	1.5625	0.037231	1050834.024934	0.28125	0.037443	1062747.0	1	1070919.0	2	1256808.0	8	1062747.0	1	1070919.0	2	1256808.0	8	-999.0	-999
60915498	512	4096	205	1	1062810.0	0.28125	0.040054	1059325.574629	0.21875	0.039921	1062810.0	1	1101885.0	2	1227086.0	30	1062810.0	1	1101885.0	2	1227086.0	30	-999.0	-999
83401613	512	4096	205	1	1063603.0	0.515625	0.038013	1056056.205137	0.171875	0.037849	1064678.0	1	1064678.0	2	1230823.0	11	1064678.0	1	1064678.0	2	1230823.0	11	-999.0	-999

